Weighted Data Selection: Sharp Upper-Half and Five-Dimensional Laws

How much risk does a small reweighted training support retain? For finite weighted least squares with the minimum-norm learner, we prove the exact law $\Gamma_d(n)=3-n/d$ throughout $\lceil3d/2\rceil\leq n\leq2d-1$. The guarantee covers every observed feature rank and uses selections that preserve the full feature span. Balanced simplex anchors reduce dimension; positive-weight lifting and independent-line compression close the risk bound. Shifted coordinate pairs attain the matching lower bound. The complete dataset-level upper bound and sharpness construction are verified in Lean 4. At the smaller budget $(d,n)=(5,6)$, we also prove $\Gamma_5(6)=11/5$, matching the simplex-block prediction from $5=3+2$ over arbitrary interacting configurations. Circuit covers, comparison second moments, and circuit-plane probabilities give the sharp excess $6/5$, while polar-face geometry resolves shared rank-three circuits. The general simplex-block frontier connects these laws within the intermediate-budget selection problem.

==> anc/README.md <==
# Reproduction files for the arXiv source package

The paper, figures, theorem statements and proof sources are preserved from the supplied manuscript. Only the author block, PDF author metadata and preprint header were changed.

arXiv ancillary material is stored in anc/. To follow Appendix E exactly, copy the entire anc/verification directory to verification beside main.tex. The symbolic checker and its recorded results are unchanged. The script then sees appendix/five_dimensional_proof.tex at its original relative location.

The formal Lean project is in anc/formalization/upper_half. Follow its original README.md. The supplied verification records are in anc/evidence/lean. No claim of a new proof audit is made by this submission preparation.

To compile the manuscript: pdflatex main.tex, bibtex main, pdflatex main.tex, pdflatex main.tex.


==> anc/evidence/lean/axiom-audit.exit <==
0


==> anc/evidence/lean/axiom-audit.log <==
'UpperHalf.positive_spanning_anchor_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_basis_subset_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.cone_spans_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotient_representatives' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_basis_anchor_card_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorRhs_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorDisplacement_solves' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorDisplacement_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorDisplacement_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchor_lift_raw_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_quotientProj' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_orthProj' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorSystem_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorSystem_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorSystem_zero_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.toMatrix_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorSystem_zero_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchor_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.zero_anchor_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.lower_rank_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchor_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.zero_anchor_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.lower_rank_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.budget_interval' depends on axioms: [propext, Quot.sound]
'UpperHalf.curve_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.certificate_count_cases' depends on axioms: [propext, Quot.sound]
'UpperHalf.block_excess_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.simplex_dimension_of_block_counts' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_iff_gradient_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normalize_positive_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normalize_gradient_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.support_certificate_realizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.original_support_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimum_support_certificate_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.certificate_active_positive_spans' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.active_feature_gradient_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_gap_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.upper_half_additive' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.certifiedUpperHalfRegressionLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.certifiedUpperHalfLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.exists_cheap_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_balanced_direction' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_quotient_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_quotient_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_anchor_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.sum_single_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.span_eq_top_of_annihilator' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.featureCoordinates_dot' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinateDataset_loss' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinateDataset_risk' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normSq_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinateDataset_zero_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinateDataset_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_gradientSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_left_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_left_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.weighted_balance_direction' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_loss_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_minimizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimizer_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_zero_on_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_minimizer_predictions' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.span_preserving_minimizer_predictions' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.full_span_certificate_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchor_fullrank_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.zero_anchor_nat_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.active_anchor_nat_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.fullrank_approximation_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradient_span_le_feature_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradient_full_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.full_gradient_cone_certificate_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.full_data_gradient_cone' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gramMap_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gramMap_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gramMap_zero_of_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gram_energy_zero_predictions' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gramMap_zero_iff_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradientSum_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradientSum_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gramMap_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradientSum_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.full_span_annihilator_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gram_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gram_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gram_det_nonzero_of_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gram_full_span_of_det_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_full_span_min_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_invertible_min_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.risk_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_indexed' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.indexed_cone_full_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.finset_representatives' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.support_certificate_of_positive_spans' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.active_all_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimum_all_active_certificate_positive_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.induction_of_structural_steps' depends on axioms: [propext, Quot.sound]
'UpperHalf.normSq_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimizer_mem_feature_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.balanced_mem_span_min_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.gradientSum_mem_feature_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_coordinate_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_coordinate_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_selection_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_selection_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.intrinsic_full_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.sum_lineRows' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_gradient_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.lineRows_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_residual_sum_le_risk' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_compression_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_decomposition_of_independent_lines' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.basisDot_surjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_feature_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mem_lineRows' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_choice_sum_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_choices_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_choices_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.line_choices_support_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_coordinate_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_zero_coordinate_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_one_coordinate_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_support_count' depends on axioms: [propext, Quot.sound]
'UpperHalf.shifted_deficit_cost' depends on axioms: [propext, Quot.sound]
'UpperHalf.shifted_ratio_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_matching_count' depends on axioms: [propext, Quot.sound]
'UpperHalf.matrix_inverse_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.matrix_solve_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.schur_anchor_displacement_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.schur_quotient_displacement_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.maximal_spanning_simplex_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.maximal_spanning_antipode' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.smul_neg_mem_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.maximal_spanning_independent_lines' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.maximal_certificate_gradient_lines' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.maximal_certificate_feature_lines' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mixedWeights_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mixedWeights_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mixedWeights_selection' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mixedWeights_full_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchorSystem_det_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.independent_smul_index' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_basis_zero_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.paired_positive_basis_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.nonmaximal_positive_basis_has_nontrivial_simplex' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.near_maximal_simplex_anchor' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dotBilin_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.mem_orthSpace' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthSpace_isCompl' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_eq_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.sub_orthProj_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.quotientProj_eq_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthProj_add_quotientProj' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_quotientProj_of_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_loss' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_risk' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_full_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_mem_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.cone_contains_span_of_generator_negatives' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dependent_finset_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_erase_of_dependent' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coneCombination_independent_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_basis_card_le_twice_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.nonnegative_coefficients_of_strict_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_span_of_strict_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.strict_balance_of_positive_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_span_iff_strict_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dataset_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dataset_one_selection' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.zero_features_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.subspace_coordinate_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.orthSpace_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.dot_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.risk_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.risk_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.coordinate_balance_implies_directional_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normal_equations_minimize' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.anchor_of_positive_spans' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimum_certificate_nontrivial_anchor' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.minimum_certificate_feature_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.zero_gradient_singleton_anchor' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.scalar_block_best_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.block_single_choice' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.scalar_block_one_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.block_choice_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.block_pair_choice' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.scalar_block_two_points' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.scaled_loss' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.scaled_min_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.normalize_nonnegative_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_fit_of_positive_pairs' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pairDataset_attains' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.certifiedUpperHalfSharpness' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pair_train_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pair_fit_minimizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pair_positive_minimizer_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.separable_sum_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.vector_min_norm_implies_pair_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.pair_deficit_le_excess' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_pairs_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_pairs_min_norm_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.shifted_pairs_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.cone_full_of_strict_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_conic_independent_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.independent_positive_negative_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.positive_representation_simplex' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.simplex_through_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.simplex_anchor_dimension_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'UpperHalf.regression_structural_alternative' depends on axioms: [propext, Classical.choice, Quot.sound]
def UpperHalf.UpperHalfRegressionLaw : Prop :=
∀ (d t N : ℕ),
  2 ≤ d →
    1 ≤ t →
      2 * t ≤ d →
        ∀ (D : UpperHalf.Dataset d N) (wstar : UpperHalf.Parameter d),
          UpperHalf.IsMinNormFit D D.p wstar →
            0 < UpperHalf.risk D wstar →
              ∀ (ε : ℝ),
                0 < ε →
                  ∃ q w,
                    UpperHalf.IsSelection q (2 * d - t) ∧
                      UpperHalf.IsMinNormFit D q w ∧
                        UpperHalf.SpanPreserving D q ∧ UpperHalf.risk D w ≤ (1 + ↑t / ↑d + ε) * UpperHalf.risk D wstar
def UpperHalf.UpperHalfSharpness : Prop :=
∀ (d t : ℕ),
  2 ≤ d →
    1 ≤ t →
      2 * t ≤ d →
        ∃ N D wstar,
          UpperHalf.IsMinNormFit D D.p wstar ∧
            0 < UpperHalf.risk D wstar ∧
              (∀ (q : Fin N → ℝ) (w : UpperHalf.Parameter d),
                  UpperHalf.IsSelection q (2 * d - t) →
                    UpperHalf.IsMinNormFit D q w → (1 + ↑t / ↑d) * UpperHalf.risk D wstar ≤ UpperHalf.risk D w) ∧
                ∃ q w,
                  UpperHalf.IsSelection q (2 * d - t) ∧
                    UpperHalf.IsMinNormFit D q w ∧ UpperHalf.risk D w = (1 + ↑t / ↑d) * UpperHalf.risk D wstar
def UpperHalf.SharpUpperHalfLaw : Prop :=
UpperHalf.UpperHalfRegressionLaw ∧ UpperHalf.UpperHalfSharpness
UpperHalf.certifiedUpperHalfLaw : UpperHalf.SharpUpperHalfLaw
FULL_THEOREM_TYPE=PASS


==> anc/evidence/lean/build-final.exit <==
0


==> anc/evidence/lean/build-final.log <==
Build completed successfully.


==> anc/evidence/lean/fresh-full-theorem-check.exit <==
0


==> anc/evidence/lean/fresh-full-theorem-check.log <==
'UpperHalf.certifiedUpperHalfLaw' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/evidence/lean/fresh-source-build.exit <==
0


==> anc/evidence/lean/fresh-source-build.log <==
✔ [2794/2837] Built UpperHalf.Budget
✔ [2795/2837] Built UpperHalf.Regression
✔ [2796/2837] Built UpperHalf.MatrixLimit
✔ [2797/2837] Built UpperHalf.PositiveSpan
✔ [2798/2837] Built UpperHalf.CheapSubset
✔ [2799/2837] Built UpperHalf.Induction
✔ [2800/2837] Built UpperHalf.CertificateCounts
✔ [2801/2837] Built UpperHalf.LowerBound
✔ [2802/2837] Built UpperHalf.PositiveBasis
✔ [2803/2837] Built UpperHalf.ExactCertificate
✔ [2804/2837] Built UpperHalf.AnchorGeometry
✔ [2805/2837] Built UpperHalf.ShiftedPairs
✔ [2806/2837] Built UpperHalf.SimplexAnchor
✔ [2807/2837] Built UpperHalf.NontrivialAnchor
✔ [2808/2837] Built UpperHalf.CertificateSupport
✔ [2809/2837] Built UpperHalf.IndexedGeometry
✔ [2810/2837] Built UpperHalf.GramSystem
✔ [2811/2837] Built UpperHalf.AnchoredSpanning
✔ [2812/2837] Built UpperHalf.RegressionAnchor
✔ [2813/2837] Built UpperHalf.OrthogonalAlgebra
✔ [2814/2837] Built UpperHalf.PairDataset
✔ [2815/2837] Built UpperHalf.GlobalCertificate
✔ [2816/2837] Built UpperHalf.StructuralAlternative
✔ [2817/2837] Built UpperHalf.GramProjection
✔ [2818/2837] Built UpperHalf.Sharpness
✔ [2819/2837] Built UpperHalf.MaximalGeometry
✔ [2820/2837] Built UpperHalf.AnchorSystem
✔ [2821/2837] Built UpperHalf.ScalarBlock
✔ [2822/2837] Built UpperHalf.MaximalRegression
✔ [2823/2837] Built UpperHalf.MixedSelection
✔ [2824/2837] Built UpperHalf.AnchorLift
✔ [2825/2837] Built UpperHalf.CoordinateDataset
✔ [2826/2837] Built UpperHalf.CoordinateAnchor
✔ [2827/2837] Built UpperHalf.LineCoordinates
✔ [2828/2837] Built UpperHalf.LineAlgebra
✔ [2829/2837] Built UpperHalf.RankZero
✔ [2830/2837] Built UpperHalf.LineSelection
✔ [2831/2837] Built UpperHalf.IntrinsicFit
✔ [2832/2837] Built UpperHalf.IntrinsicReduction
✔ [2833/2837] Built UpperHalf.LineCompression
✔ [2834/2837] Built UpperHalf.FullRankInduction
✔ [2835/2837] Built UpperHalf.Certified
✔ [2836/2837] Built UpperHalf
Build completed successfully.


==> anc/evidence/lean/full-theorem-check.exit <==
0


==> anc/evidence/lean/full-theorem-check.log <==
'UpperHalf.certifiedUpperHalfLaw' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/evidence/lean/theorem_inventory.json <==
[
  "UpperHalf.positive_spanning_anchor_subset",
  "UpperHalf.coneCombination_map",
  "UpperHalf.coneCombination_lift",
  "UpperHalf.positive_basis_subset_exists",
  "UpperHalf.cone_spans_image",
  "UpperHalf.quotient_representatives",
  "UpperHalf.positive_basis_anchor_card_bound",
  "UpperHalf.anchorRhs_transform",
  "UpperHalf.anchorDisplacement_solves",
  "UpperHalf.anchorDisplacement_balanced",
  "UpperHalf.anchorDisplacement_limit",
  "UpperHalf.anchor_lift_raw_data",
  "UpperHalf.orthProj_idempotent",
  "UpperHalf.orthProj_quotientProj",
  "UpperHalf.quotientProj_orthProj",
  "UpperHalf.quotientProj_idempotent",
  "UpperHalf.anchorSystem_apply",
  "UpperHalf.anchorSystem_transform",
  "UpperHalf.anchorSystem_zero_kernel",
  "UpperHalf.toMatrix_mulVec",
  "UpperHalf.anchorSystem_zero_det",
  "UpperHalf.anchor_parameters",
  "UpperHalf.zero_anchor_parameters",
  "UpperHalf.lower_rank_parameters",
  "UpperHalf.anchor_ratio",
  "UpperHalf.zero_anchor_ratio",
  "UpperHalf.lower_rank_ratio",
  "UpperHalf.budget_interval",
  "UpperHalf.curve_identity",
  "UpperHalf.certificate_count_cases",
  "UpperHalf.block_excess_sum",
  "UpperHalf.simplex_dimension_of_block_counts",
  "UpperHalf.balanced_iff_gradient_sum",
  "UpperHalf.normalize_positive_support",
  "UpperHalf.normalize_gradient_balance",
  "UpperHalf.support_certificate_realizes",
  "UpperHalf.original_support_certificate",
  "UpperHalf.minimum_support_certificate_exists",
  "UpperHalf.certificate_active_positive_spans",
  "UpperHalf.active_feature_gradient_span",
  "UpperHalf.intrinsic_gap_ratio",
  "UpperHalf.upper_half_additive",
  "UpperHalf.certifiedUpperHalfRegressionLaw",
  "UpperHalf.certifiedUpperHalfLaw",
  "UpperHalf.exists_cheap_subset",
  "UpperHalf.coordinate_balanced_direction",
  "UpperHalf.coordinate_quotient_stationary",
  "UpperHalf.coordinate_quotient_full_span",
  "UpperHalf.coordinate_anchor_lift",
  "UpperHalf.sum_single_coordinates",
  "UpperHalf.span_eq_top_of_annihilator",
  "UpperHalf.featureCoordinates_dot",
  "UpperHalf.coordinateDataset_loss",
  "UpperHalf.coordinateDataset_risk",
  "UpperHalf.normSq_nonnegative",
  "UpperHalf.coordinateDataset_zero_fit",
  "UpperHalf.coordinateDataset_full_span",
  "UpperHalf.dot_gradientSum",
  "UpperHalf.dot_sub",
  "UpperHalf.dot_left_add",
  "UpperHalf.dot_left_smul",
  "UpperHalf.weighted_balance_direction",
  "UpperHalf.balanced_loss_difference",
  "UpperHalf.balanced_minimizes",
  "UpperHalf.coordinate_perturbation",
  "UpperHalf.minimizer_balanced",
  "UpperHalf.dot_zero_on_span",
  "UpperHalf.balanced_minimizer_predictions",
  "UpperHalf.span_preserving_minimizer_predictions",
  "UpperHalf.full_span_certificate_exact",
  "UpperHalf.anchor_fullrank_transfer",
  "UpperHalf.zero_anchor_nat_ratio",
  "UpperHalf.active_anchor_nat_ratio",
  "UpperHalf.fullrank_approximation_all",
  "UpperHalf.gradient_span_le_feature_span",
  "UpperHalf.gradient_full_certificate",
  "UpperHalf.full_gradient_cone_certificate_card",
  "UpperHalf.full_data_gradient_cone",
  "UpperHalf.gramMap_apply",
  "UpperHalf.gramMap_mem",
  "UpperHalf.gramMap_zero_of_orth",
  "UpperHalf.gram_energy_zero_predictions",
  "UpperHalf.gramMap_zero_iff_orth",
  "UpperHalf.gradientSum_zero_iff",
  "UpperHalf.gradientSum_add",
  "UpperHalf.gramMap_weights",
  "UpperHalf.gradientSum_weights",
  "UpperHalf.dot_comm",
  "UpperHalf.dot_self",
  "UpperHalf.normSq_eq_zero",
  "UpperHalf.full_span_annihilator_zero",
  "UpperHalf.gram_mulVec",
  "UpperHalf.gram_energy",
  "UpperHalf.gram_det_nonzero_of_full_span",
  "UpperHalf.gram_full_span_of_det_nonzero",
  "UpperHalf.balanced_full_span_min_norm",
  "UpperHalf.balanced_invertible_min_norm",
  "UpperHalf.risk_continuous",
  "UpperHalf.coneCombination_indexed",
  "UpperHalf.indexed_cone_full_iff",
  "UpperHalf.finset_representatives",
  "UpperHalf.support_certificate_of_positive_spans",
  "UpperHalf.active_all_span",
  "UpperHalf.minimum_all_active_certificate_positive_basis",
  "UpperHalf.induction_of_structural_steps",
  "UpperHalf.normSq_add",
  "UpperHalf.minimizer_mem_feature_span",
  "UpperHalf.balanced_mem_span_min_norm",
  "UpperHalf.gradientSum_mem_feature_span",
  "UpperHalf.intrinsic_coordinate_full_span",
  "UpperHalf.intrinsic_coordinate_balanced",
  "UpperHalf.intrinsic_selection_span",
  "UpperHalf.intrinsic_selection_fit",
  "UpperHalf.intrinsic_full_fit",
  "UpperHalf.sum_lineRows",
  "UpperHalf.line_gradient_coordinates",
  "UpperHalf.line_balance",
  "UpperHalf.lineRows_nonempty",
  "UpperHalf.line_energy",
  "UpperHalf.line_residual_sum_le_risk",
  "UpperHalf.line_compression_upper",
  "UpperHalf.line_decomposition_of_independent_lines",
  "UpperHalf.basisDot_surjective",
  "UpperHalf.line_feature_nonzero",
  "UpperHalf.mem_lineRows",
  "UpperHalf.line_choice_sum_at",
  "UpperHalf.line_choices_full_span",
  "UpperHalf.line_choices_balanced",
  "UpperHalf.line_choices_support_bound",
  "UpperHalf.shifted_coordinate_identity",
  "UpperHalf.shifted_zero_coordinate_cost",
  "UpperHalf.shifted_one_coordinate_cost",
  "UpperHalf.shifted_support_count",
  "UpperHalf.shifted_deficit_cost",
  "UpperHalf.shifted_ratio_lower",
  "UpperHalf.shifted_matching_count",
  "UpperHalf.matrix_inverse_continuous",
  "UpperHalf.matrix_solve_tendsto",
  "UpperHalf.schur_anchor_displacement_tendsto",
  "UpperHalf.schur_quotient_displacement_tendsto",
  "UpperHalf.maximal_spanning_simplex_dimension",
  "UpperHalf.maximal_spanning_antipode",
  "UpperHalf.smul_neg_mem_line",
  "UpperHalf.maximal_spanning_independent_lines",
  "UpperHalf.maximal_certificate_gradient_lines",
  "UpperHalf.maximal_certificate_feature_lines",
  "UpperHalf.mixedWeights_nonnegative",
  "UpperHalf.mixedWeights_support",
  "UpperHalf.mixedWeights_selection",
  "UpperHalf.mixedWeights_full_span",
  "UpperHalf.anchorSystem_det_nonzero",
  "UpperHalf.independent_smul_index",
  "UpperHalf.positive_basis_zero_not_mem",
  "UpperHalf.paired_positive_basis_card",
  "UpperHalf.nonmaximal_positive_basis_has_nontrivial_simplex",
  "UpperHalf.near_maximal_simplex_anchor",
  "UpperHalf.dotBilin_apply",
  "UpperHalf.mem_orthSpace",
  "UpperHalf.orthSpace_isCompl",
  "UpperHalf.orthProj_mem",
  "UpperHalf.orthProj_eq_self",
  "UpperHalf.orthProj_eq_zero",
  "UpperHalf.sub_orthProj_mem",
  "UpperHalf.quotientProj_apply",
  "UpperHalf.quotientProj_mem",
  "UpperHalf.quotientProj_eq_zero",
  "UpperHalf.quotientProj_eq_self",
  "UpperHalf.orthProj_add_quotientProj",
  "UpperHalf.dot_quotientProj_of_orth",
  "UpperHalf.dot_single",
  "UpperHalf.pairDataset_loss",
  "UpperHalf.pairDataset_risk",
  "UpperHalf.pairDataset_support",
  "UpperHalf.pairDataset_full_fit",
  "UpperHalf.pairDataset_lower",
  "UpperHalf.coneCombination_zero",
  "UpperHalf.coneCombination_generator",
  "UpperHalf.coneCombination_add",
  "UpperHalf.coneCombination_smul",
  "UpperHalf.coneCombination_mono",
  "UpperHalf.coneCombination_mem_span",
  "UpperHalf.coneCombination_sum",
  "UpperHalf.cone_contains_span_of_generator_negatives",
  "UpperHalf.dependent_finset_relation",
  "UpperHalf.coneCombination_erase_of_dependent",
  "UpperHalf.coneCombination_independent_subset",
  "UpperHalf.positive_basis_card_le_twice_finrank",
  "UpperHalf.nonnegative_coefficients_of_strict_balance",
  "UpperHalf.positive_span_of_strict_balance",
  "UpperHalf.strict_balance_of_positive_span",
  "UpperHalf.positive_span_iff_strict_balance",
  "UpperHalf.dataset_nonempty",
  "UpperHalf.dataset_one_selection",
  "UpperHalf.zero_features_exact",
  "UpperHalf.subspace_coordinate_map",
  "UpperHalf.orthSpace_finrank",
  "UpperHalf.dot_add",
  "UpperHalf.risk_expansion",
  "UpperHalf.risk_nonnegative",
  "UpperHalf.coordinate_balance_implies_directional_balance",
  "UpperHalf.normal_equations_minimize",
  "UpperHalf.anchor_of_positive_spans",
  "UpperHalf.minimum_certificate_nontrivial_anchor",
  "UpperHalf.minimum_certificate_feature_nonzero",
  "UpperHalf.zero_gradient_singleton_anchor",
  "UpperHalf.scalar_block_best_row",
  "UpperHalf.block_single_choice",
  "UpperHalf.scalar_block_one_point",
  "UpperHalf.block_choice_mono",
  "UpperHalf.block_pair_choice",
  "UpperHalf.scalar_block_two_points",
  "UpperHalf.scaled_loss",
  "UpperHalf.scaled_min_norm",
  "UpperHalf.normalize_nonnegative_weights",
  "UpperHalf.pairDataset_fit_of_positive_pairs",
  "UpperHalf.pairDataset_attains",
  "UpperHalf.certifiedUpperHalfSharpness",
  "UpperHalf.pair_train_expansion",
  "UpperHalf.pair_fit_minimizes",
  "UpperHalf.pair_positive_minimizer_equation",
  "UpperHalf.separable_sum_update",
  "UpperHalf.vector_min_norm_implies_pair_fit",
  "UpperHalf.pair_deficit_le_excess",
  "UpperHalf.shifted_pairs_lower",
  "UpperHalf.shifted_pairs_min_norm_lower",
  "UpperHalf.shifted_pairs_witness",
  "UpperHalf.cone_full_of_strict_balance",
  "UpperHalf.positive_conic_independent_subset",
  "UpperHalf.independent_positive_negative_not_mem",
  "UpperHalf.positive_representation_simplex",
  "UpperHalf.simplex_through_generator",
  "UpperHalf.simplex_anchor_dimension_bound",
  "UpperHalf.regression_structural_alternative"
]

==> anc/evidence/lean/verification_result.json <==
{
  "formalization_status": "PROVED",
  "full_theorem_kernel_verified": true,
  "merge_status": "MERGED",
  "target": "UpperHalf.certifiedUpperHalfLaw : UpperHalf.SharpUpperHalfLaw",
  "target_definition_unchanged": true,
  "remaining_obligations": [],
  "user_authorization": {
    "status": "CONDITIONAL_AUTHORIZATION_SATISFIED",
    "request": "你用lean4形式化证明核验一下上半区间的证明，如果通过就合并为主定理",
    "needs_reconfirmation": false,
    "independent_human_peer_review_claimed": false
  },
  "toolchain": "Lean 4.19.0, commit 6caaee842e94",
  "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "mathlib_sources_modified": false,
  "proved_declaration_count": 233,
  "kernel_build": "PASS",
  "declaration_axiom_audit": "PASS",
  "full_theorem_type_check": "PASS",
  "fresh_source_build": "PASS",
  "fresh_full_theorem_check": "PASS",
  "fresh_build_scope": "All local proof sources recompiled in an independent directory; pinned dependency packages reused.",
  "allowed_foundational_axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "sorry_or_custom_axioms": false,
  "formal_semantics": {
    "dimensions": "all integers d >= 2 and 1 <= t with 2*t <= d",
    "input": "arbitrary finite original Dataset, including every feature rank",
    "weights": "evaluation weights strictly positive and normalized; selection weights nonnegative and normalized",
    "learner": "least-squares minimizer with minimum Euclidean norm among all minimizers",
    "upper": "for every epsilon > 0 and positive optimal risk, exists span-preserving selection of at most 2*d-t rows with risk <= (1+t/d+epsilon)*optimal risk",
    "sharpness": "concrete original Dataset with lower bound for every legal selected minimum-norm fit, and a normalized attaining selection",
    "gamma_notation": "The paper minimax equality follows from the formalized dataset-level upper and lower statements. Gamma as a sup/inf expression is not separately defined in Lean."
  },
  "original_proof_modules_preserved": [
    "UpperHalf/Budget.lean",
    "UpperHalf/CertificateCounts.lean",
    "UpperHalf/Induction.lean",
    "UpperHalf/LowerBound.lean",
    "UpperHalf/MatrixLimit.lean",
    "UpperHalf/Regression.lean",
    "UpperHalf/ShiftedPairs.lean"
  ],
  "unchanged_manuscript_pdf_sha256": "cc3d52b64093f3694742eb9e8654c83bb3d4ae2176c3ceb9bc4abb99963527a5",
  "manuscript": {
    "pdf": "ICLR_2027_Upper_Half_Lean_Verified.pdf",
    "sha256": "172f2a5ac6f8d104859d8f8cf0aafcfe8a5977bfbf20b67e9329ae28dec8f6d4",
    "upper_half_theorem_number": 1,
    "five_dimensional_theorem_number": 2,
    "upper_half_proof_appendix": "C",
    "main_pages": 9,
    "total_pages": 35,
    "layout_and_reference_validation": "PASS",
    "visual_review": "PASS",
    "coverage": "Lean formalization covers Theorem 1. The original five-dimensional theorem and its symbolic checks are preserved with their original scope."
  },
  "source_hashes": {
    "Audit.lean": "dcbaaf7c92b66fb2b9c890ad5068cb49c4e56d135033b7da7d6cc361976ab9df",
    "FullTheoremCheck.lean": "f6a52a4d3c79c8e8fff43e671dabd66e5f81ddbd7f4e288cf594580fdd54c160",
    "lake-manifest.json": "7a31417782e040c36d78964289c75a678c0f44346058c3f559c07a4323903162",
    "lakefile.lean": "34b1aaf99a54950087cfea01d7601f39f9240d6e0e4a4c5deaafa4a836747c75",
    "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
    "README.md": "96906e8cf6bbabe783950834efc7cba2bc03d18dc8bb1410ecda5d99e28b55d2",
    "setup.ps1": "a4870badd9668e4e2317092562184028f03b3699bc61c46f5b2df400ab86f3ab",
    "UpperHalf/AnchoredSpanning.lean": "eac6e3312bdcaeac1c271d2d15a731553ef7ace3a48394654ec5580247989dd6",
    "UpperHalf/AnchorGeometry.lean": "3d017507859c6471d0d18490940c8a8e870b13203995976a5609e81aee465a6d",
    "UpperHalf/AnchorLift.lean": "7debdb1f50130ad8a39bc04576f7d4fb981b6bb33336183cb3e6adb22369b8d6",
    "UpperHalf/AnchorSystem.lean": "823ecdc08db5111bd9e269420dee4db6b716a2d488ef26dc95b6a9002d2cb7de",
    "UpperHalf/Budget.lean": "d43893b16b8c1b3580ed98448b842bc6284c9d273787bb9a8f6f1c0e010d5ed3",
    "UpperHalf/CertificateCounts.lean": "2cdc2fd9d51c2295a5dbb8f7aae41c3d474b161cef687c14dbb0b4b6ecf1d5ec",
    "UpperHalf/CertificateSupport.lean": "7c2258d95092764296a138642e8006da517e66f458812329fbc2eedd5b9c64e2",
    "UpperHalf/Certified.lean": "b138acf243908994739af01b5611e2fc044884e738648fc9f8642237384c51d5",
    "UpperHalf/CheapSubset.lean": "da92835888edd1cc462024a40a7e5c6c0b879f4f7bd118e54359627c319013b0",
    "UpperHalf/CoordinateAnchor.lean": "4c947f3a3773e8113b920a110ef3833fc86dc2884013479ea4ea324a060cd06f",
    "UpperHalf/CoordinateDataset.lean": "8bc1749e5742511d6a82b5c637ba8dc14b58a5e5971bf9ad991962802eee0a0e",
    "UpperHalf/ExactCertificate.lean": "fe1d7dad57909d9609a171b255868ec7f1e56e10d1049e5c08ce7ab4e2b9aa8d",
    "UpperHalf/FullRankInduction.lean": "07084a4565dd431a97278e4d53f21440e4df805ed50f2f705be4da6ac000185e",
    "UpperHalf/GlobalCertificate.lean": "93ec9500f9f85be1eeee4ba47323a1e09d926e863c2059d56d2f67f45a1ef4fb",
    "UpperHalf/GramProjection.lean": "631955ee35abb480ce1888d89103f167767159e0047e164d463d82468bf0a53d",
    "UpperHalf/GramSystem.lean": "97f82a6431b4b7ea7fb8ac88929fa4c2a7986293de5058cb81de7c9eaeb93344",
    "UpperHalf/IndexedGeometry.lean": "75998d79b59dc74bbe48bb040dff0f4a8bdd01ae1f6f75ee443ddf1589ef7a7c",
    "UpperHalf/Induction.lean": "28a2ecd92192618c0f7504c29297b9c10a3b61f582a187a25369abc37aaca1a1",
    "UpperHalf/IntrinsicFit.lean": "63a975e5c834e08e8ffcb0bd1103e86fdee9e2d4b70bb17765ba2dc72cbc69dc",
    "UpperHalf/IntrinsicReduction.lean": "479ab8508f1041360c98d4e7de2cb37fec6968d92191632accbdba6f28128478",
    "UpperHalf/LineAlgebra.lean": "2de9a23f8bc5092cb96aa49d072c32fb13b06cac0a84f002aa86a4bb08c6c5a2",
    "UpperHalf/LineCompression.lean": "fd4c8d96e2d4f8c4a28c0230807756e9537b8975619937d791d06a6a8d0437b7",
    "UpperHalf/LineCoordinates.lean": "a7c4cc98f5d0c1f45f8ee166260bf33b1ed2257273ff5e9b6889c4d96f65e5b1",
    "UpperHalf/LineSelection.lean": "dad6da4689c38ab51ad2535eb1ad5c6c2833ba7090bfb47d434f515baf9e3f80",
    "UpperHalf/LowerBound.lean": "23575fc66f6cde984826b9c56c79e0bfaf74a4960dbbe7969e8731f5414d88ec",
    "UpperHalf/MatrixLimit.lean": "15cbf14c648ebb1ebd73d7ef6edfc9f196f4baa998a3de6d90d230ef0c12c08e",
    "UpperHalf/MaximalGeometry.lean": "ace877fe90b259fafc5439c02a468e1a3c7fe2c68a9de59ba82d13e493d05a08",
    "UpperHalf/MaximalRegression.lean": "cf829c1baa2ef3c9ce5040a12ae72cba73b73521f6872d0f1e854ecb04387bcd",
    "UpperHalf/MixedSelection.lean": "32298322b98362db60a42f5b0de1a7d023cbf0f71cf53ecd2079ddae16482499",
    "UpperHalf/NontrivialAnchor.lean": "ddb9ffdd196256914378875a115daa93d42d5cebbaaa2ff29a2827f74d4dcb6a",
    "UpperHalf/OrthogonalAlgebra.lean": "55a00e6461b10e053040d1632641a7b1f0e9a6793858fadfd8c588661c73ceca",
    "UpperHalf/PairDataset.lean": "b7a0c3c547fdf5e7aa473fffdeac0f9aee8a7f0576ae5004b11dbe1fe2019991",
    "UpperHalf/PositiveBasis.lean": "de597b126824c0fbb24a4f72a7500baff66840b7d5e9374aa8edaac5a6548ae1",
    "UpperHalf/PositiveSpan.lean": "e9714ee436c9e0dc361cf68ca27daf64d16c332d4bf9d11ee727fed3a4599d0f",
    "UpperHalf/RankZero.lean": "b08d006280a28affc4b037b4577692e9a8ce4d90463f553fa1c52a84e0550e34",
    "UpperHalf/Regression.lean": "953cef2d730725e737c7908b83fd1bd6d32cd9f545d78f380417aada398448f7",
    "UpperHalf/RegressionAnchor.lean": "58908db3f932625446c9e0f92bef0a09d7f1f61e3b3f5eee71c4fafac21b4a31",
    "UpperHalf/ScalarBlock.lean": "fa601066377750ac4a0a2b8d34c1fc18125c7c0442a22a228672b53bc5991ddd",
    "UpperHalf/Sharpness.lean": "7577504e1b5e66fb881b07fc8eb0fe5c18757d48dd00be4a4374b70231fe7673",
    "UpperHalf/ShiftedPairs.lean": "e7d2f6e4cda22f79a6acbf36f86d5a1f731cb35654bfbff458f74166f014296f",
    "UpperHalf/SimplexAnchor.lean": "0048a644f6d0a719f58eb3523b1c9403f9b77e2b4dab2d98d445dd6518659fe2",
    "UpperHalf/StructuralAlternative.lean": "3126181390e9d5e6f320f0d0c7c5891ada28236dc8a2e974c13098e933a97dcc",
    "UpperHalf.lean": "1894652779a6af4fd3f7ce901600356d1f52826a0015d8200cc9c557860f913e"
  },
  "axiom_dependencies": {
    "UpperHalf.positive_spanning_anchor_subset": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_map": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_lift": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_basis_subset_exists": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.cone_spans_image": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotient_representatives": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_basis_anchor_card_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorRhs_transform": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorDisplacement_solves": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorDisplacement_balanced": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorDisplacement_limit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchor_lift_raw_data": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_idempotent": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_quotientProj": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_orthProj": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_idempotent": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorSystem_apply": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorSystem_transform": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorSystem_zero_kernel": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.toMatrix_mulVec": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorSystem_zero_det": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchor_parameters": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.zero_anchor_parameters": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.lower_rank_parameters": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchor_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.zero_anchor_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.lower_rank_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.budget_interval": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.curve_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.certificate_count_cases": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.block_excess_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.simplex_dimension_of_block_counts": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_iff_gradient_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normalize_positive_support": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normalize_gradient_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.support_certificate_realizes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.original_support_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimum_support_certificate_exists": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.certificate_active_positive_spans": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.active_feature_gradient_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_gap_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.upper_half_additive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.certifiedUpperHalfRegressionLaw": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.certifiedUpperHalfLaw": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.exists_cheap_subset": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_balanced_direction": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_quotient_stationary": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_quotient_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_anchor_lift": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.sum_single_coordinates": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.span_eq_top_of_annihilator": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.featureCoordinates_dot": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinateDataset_loss": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinateDataset_risk": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normSq_nonnegative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinateDataset_zero_fit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinateDataset_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_gradientSum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_sub": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_left_add": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_left_smul": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.weighted_balance_direction": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_loss_difference": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_minimizes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_perturbation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimizer_balanced": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_zero_on_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_minimizer_predictions": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.span_preserving_minimizer_predictions": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.full_span_certificate_exact": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchor_fullrank_transfer": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.zero_anchor_nat_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.active_anchor_nat_ratio": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.fullrank_approximation_all": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradient_span_le_feature_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradient_full_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.full_gradient_cone_certificate_card": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.full_data_gradient_cone": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gramMap_apply": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gramMap_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gramMap_zero_of_orth": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gram_energy_zero_predictions": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gramMap_zero_iff_orth": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradientSum_zero_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradientSum_add": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gramMap_weights": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradientSum_weights": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_comm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_self": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normSq_eq_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.full_span_annihilator_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gram_mulVec": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gram_energy": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gram_det_nonzero_of_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gram_full_span_of_det_nonzero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_full_span_min_norm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_invertible_min_norm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.risk_continuous": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_indexed": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.indexed_cone_full_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.finset_representatives": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.support_certificate_of_positive_spans": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.active_all_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimum_all_active_certificate_positive_basis": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.induction_of_structural_steps": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normSq_add": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimizer_mem_feature_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.balanced_mem_span_min_norm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.gradientSum_mem_feature_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_coordinate_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_coordinate_balanced": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_selection_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_selection_fit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.intrinsic_full_fit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.sum_lineRows": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_gradient_coordinates": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.lineRows_nonempty": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_energy": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_residual_sum_le_risk": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_compression_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_decomposition_of_independent_lines": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.basisDot_surjective": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_feature_nonzero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mem_lineRows": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_choice_sum_at": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_choices_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_choices_balanced": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.line_choices_support_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_coordinate_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_zero_coordinate_cost": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_one_coordinate_cost": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_support_count": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_deficit_cost": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_ratio_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_matching_count": [
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.matrix_inverse_continuous": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.matrix_solve_tendsto": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.schur_anchor_displacement_tendsto": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.schur_quotient_displacement_tendsto": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.maximal_spanning_simplex_dimension": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.maximal_spanning_antipode": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.smul_neg_mem_line": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.maximal_spanning_independent_lines": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.maximal_certificate_gradient_lines": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.maximal_certificate_feature_lines": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mixedWeights_nonnegative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mixedWeights_support": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mixedWeights_selection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mixedWeights_full_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchorSystem_det_nonzero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.independent_smul_index": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_basis_zero_not_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.paired_positive_basis_card": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.nonmaximal_positive_basis_has_nontrivial_simplex": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.near_maximal_simplex_anchor": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dotBilin_apply": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.mem_orthSpace": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthSpace_isCompl": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_eq_self": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_eq_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.sub_orthProj_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_apply": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_eq_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.quotientProj_eq_self": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthProj_add_quotientProj": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_quotientProj_of_orth": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_single": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_loss": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_risk": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_support": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_full_fit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_generator": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_add": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_smul": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_mono": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_mem_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.cone_contains_span_of_generator_negatives": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dependent_finset_relation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_erase_of_dependent": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coneCombination_independent_subset": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_basis_card_le_twice_finrank": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.nonnegative_coefficients_of_strict_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_span_of_strict_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.strict_balance_of_positive_span": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_span_iff_strict_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dataset_nonempty": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dataset_one_selection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.zero_features_exact": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.subspace_coordinate_map": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.orthSpace_finrank": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.dot_add": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.risk_expansion": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.risk_nonnegative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.coordinate_balance_implies_directional_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normal_equations_minimize": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.anchor_of_positive_spans": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimum_certificate_nontrivial_anchor": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.minimum_certificate_feature_nonzero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.zero_gradient_singleton_anchor": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.scalar_block_best_row": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.block_single_choice": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.scalar_block_one_point": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.block_choice_mono": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.block_pair_choice": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.scalar_block_two_points": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.scaled_loss": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.scaled_min_norm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.normalize_nonnegative_weights": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_fit_of_positive_pairs": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pairDataset_attains": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.certifiedUpperHalfSharpness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pair_train_expansion": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pair_fit_minimizes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pair_positive_minimizer_equation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.separable_sum_update": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.vector_min_norm_implies_pair_fit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.pair_deficit_le_excess": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_pairs_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_pairs_min_norm_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.shifted_pairs_witness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.cone_full_of_strict_balance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_conic_independent_subset": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.independent_positive_negative_not_mem": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.positive_representation_simplex": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.simplex_through_generator": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.simplex_anchor_dimension_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UpperHalf.regression_structural_alternative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "log_hashes": {
    "build-final.log": "8cfb9033d39a87fb69c12eae73c7237e2f0c76f7fe05a5c65df40cf071c49c90",
    "axiom-audit.log": "4d9b7f4f1fb6f043b7df4ba7935b3c3e84272ff462cfe3d8903a7312fa9ae5f0",
    "full-theorem-check.log": "c6e8a6a59e262ce8b223ff811a49e12bd7b080a87429f1b8744a48938c6ff89b",
    "fresh-source-build.log": "47a93a0e8ce294c255adc65d06943f3b02b7f6c7da950b8cd4e0c3e419a189a5",
    "fresh-full-theorem-check.log": "c6e8a6a59e262ce8b223ff811a49e12bd7b080a87429f1b8744a48938c6ff89b"
  },
  "check_exit_codes": {
    "build-final": 0,
    "axiom-audit": 0,
    "full-theorem-check": 0,
    "fresh-source-build": 0,
    "fresh-full-theorem-check": 0
  }
}

==> anc/formalization/upper_half/Audit.lean <==
import UpperHalf
import Lean

#print axioms UpperHalf.positive_spanning_anchor_subset
#print axioms UpperHalf.coneCombination_map
#print axioms UpperHalf.coneCombination_lift
#print axioms UpperHalf.positive_basis_subset_exists
#print axioms UpperHalf.cone_spans_image
#print axioms UpperHalf.quotient_representatives
#print axioms UpperHalf.positive_basis_anchor_card_bound
#print axioms UpperHalf.anchorRhs_transform
#print axioms UpperHalf.anchorDisplacement_solves
#print axioms UpperHalf.anchorDisplacement_balanced
#print axioms UpperHalf.anchorDisplacement_limit
#print axioms UpperHalf.anchor_lift_raw_data
#print axioms UpperHalf.orthProj_idempotent
#print axioms UpperHalf.orthProj_quotientProj
#print axioms UpperHalf.quotientProj_orthProj
#print axioms UpperHalf.quotientProj_idempotent
#print axioms UpperHalf.anchorSystem_apply
#print axioms UpperHalf.anchorSystem_transform
#print axioms UpperHalf.anchorSystem_zero_kernel
#print axioms UpperHalf.toMatrix_mulVec
#print axioms UpperHalf.anchorSystem_zero_det
#print axioms UpperHalf.anchor_parameters
#print axioms UpperHalf.zero_anchor_parameters
#print axioms UpperHalf.lower_rank_parameters
#print axioms UpperHalf.anchor_ratio
#print axioms UpperHalf.zero_anchor_ratio
#print axioms UpperHalf.lower_rank_ratio
#print axioms UpperHalf.budget_interval
#print axioms UpperHalf.curve_identity
#print axioms UpperHalf.certificate_count_cases
#print axioms UpperHalf.block_excess_sum
#print axioms UpperHalf.simplex_dimension_of_block_counts
#print axioms UpperHalf.balanced_iff_gradient_sum
#print axioms UpperHalf.normalize_positive_support
#print axioms UpperHalf.normalize_gradient_balance
#print axioms UpperHalf.support_certificate_realizes
#print axioms UpperHalf.original_support_certificate
#print axioms UpperHalf.minimum_support_certificate_exists
#print axioms UpperHalf.certificate_active_positive_spans
#print axioms UpperHalf.active_feature_gradient_span
#print axioms UpperHalf.intrinsic_gap_ratio
#print axioms UpperHalf.upper_half_additive
#print axioms UpperHalf.certifiedUpperHalfRegressionLaw
#print axioms UpperHalf.certifiedUpperHalfLaw
#print axioms UpperHalf.exists_cheap_subset
#print axioms UpperHalf.coordinate_balanced_direction
#print axioms UpperHalf.coordinate_quotient_stationary
#print axioms UpperHalf.coordinate_quotient_full_span
#print axioms UpperHalf.coordinate_anchor_lift
#print axioms UpperHalf.sum_single_coordinates
#print axioms UpperHalf.span_eq_top_of_annihilator
#print axioms UpperHalf.featureCoordinates_dot
#print axioms UpperHalf.coordinateDataset_loss
#print axioms UpperHalf.coordinateDataset_risk
#print axioms UpperHalf.normSq_nonnegative
#print axioms UpperHalf.coordinateDataset_zero_fit
#print axioms UpperHalf.coordinateDataset_full_span
#print axioms UpperHalf.dot_gradientSum
#print axioms UpperHalf.dot_sub
#print axioms UpperHalf.dot_left_add
#print axioms UpperHalf.dot_left_smul
#print axioms UpperHalf.weighted_balance_direction
#print axioms UpperHalf.balanced_loss_difference
#print axioms UpperHalf.balanced_minimizes
#print axioms UpperHalf.coordinate_perturbation
#print axioms UpperHalf.minimizer_balanced
#print axioms UpperHalf.dot_zero_on_span
#print axioms UpperHalf.balanced_minimizer_predictions
#print axioms UpperHalf.span_preserving_minimizer_predictions
#print axioms UpperHalf.full_span_certificate_exact
#print axioms UpperHalf.anchor_fullrank_transfer
#print axioms UpperHalf.zero_anchor_nat_ratio
#print axioms UpperHalf.active_anchor_nat_ratio
#print axioms UpperHalf.fullrank_approximation_all
#print axioms UpperHalf.gradient_span_le_feature_span
#print axioms UpperHalf.gradient_full_certificate
#print axioms UpperHalf.full_gradient_cone_certificate_card
#print axioms UpperHalf.full_data_gradient_cone
#print axioms UpperHalf.gramMap_apply
#print axioms UpperHalf.gramMap_mem
#print axioms UpperHalf.gramMap_zero_of_orth
#print axioms UpperHalf.gram_energy_zero_predictions
#print axioms UpperHalf.gramMap_zero_iff_orth
#print axioms UpperHalf.gradientSum_zero_iff
#print axioms UpperHalf.gradientSum_add
#print axioms UpperHalf.gramMap_weights
#print axioms UpperHalf.gradientSum_weights
#print axioms UpperHalf.dot_comm
#print axioms UpperHalf.dot_self
#print axioms UpperHalf.normSq_eq_zero
#print axioms UpperHalf.full_span_annihilator_zero
#print axioms UpperHalf.gram_mulVec
#print axioms UpperHalf.gram_energy
#print axioms UpperHalf.gram_det_nonzero_of_full_span
#print axioms UpperHalf.gram_full_span_of_det_nonzero
#print axioms UpperHalf.balanced_full_span_min_norm
#print axioms UpperHalf.balanced_invertible_min_norm
#print axioms UpperHalf.risk_continuous
#print axioms UpperHalf.coneCombination_indexed
#print axioms UpperHalf.indexed_cone_full_iff
#print axioms UpperHalf.finset_representatives
#print axioms UpperHalf.support_certificate_of_positive_spans
#print axioms UpperHalf.active_all_span
#print axioms UpperHalf.minimum_all_active_certificate_positive_basis
#print axioms UpperHalf.induction_of_structural_steps
#print axioms UpperHalf.normSq_add
#print axioms UpperHalf.minimizer_mem_feature_span
#print axioms UpperHalf.balanced_mem_span_min_norm
#print axioms UpperHalf.gradientSum_mem_feature_span
#print axioms UpperHalf.intrinsic_coordinate_full_span
#print axioms UpperHalf.intrinsic_coordinate_balanced
#print axioms UpperHalf.intrinsic_selection_span
#print axioms UpperHalf.intrinsic_selection_fit
#print axioms UpperHalf.intrinsic_full_fit
#print axioms UpperHalf.sum_lineRows
#print axioms UpperHalf.line_gradient_coordinates
#print axioms UpperHalf.line_balance
#print axioms UpperHalf.lineRows_nonempty
#print axioms UpperHalf.line_energy
#print axioms UpperHalf.line_residual_sum_le_risk
#print axioms UpperHalf.line_compression_upper
#print axioms UpperHalf.line_decomposition_of_independent_lines
#print axioms UpperHalf.basisDot_surjective
#print axioms UpperHalf.line_feature_nonzero
#print axioms UpperHalf.mem_lineRows
#print axioms UpperHalf.line_choice_sum_at
#print axioms UpperHalf.line_choices_full_span
#print axioms UpperHalf.line_choices_balanced
#print axioms UpperHalf.line_choices_support_bound
#print axioms UpperHalf.shifted_coordinate_identity
#print axioms UpperHalf.shifted_zero_coordinate_cost
#print axioms UpperHalf.shifted_one_coordinate_cost
#print axioms UpperHalf.shifted_support_count
#print axioms UpperHalf.shifted_deficit_cost
#print axioms UpperHalf.shifted_ratio_lower
#print axioms UpperHalf.shifted_matching_count
#print axioms UpperHalf.matrix_inverse_continuous
#print axioms UpperHalf.matrix_solve_tendsto
#print axioms UpperHalf.schur_anchor_displacement_tendsto
#print axioms UpperHalf.schur_quotient_displacement_tendsto
#print axioms UpperHalf.maximal_spanning_simplex_dimension
#print axioms UpperHalf.maximal_spanning_antipode
#print axioms UpperHalf.smul_neg_mem_line
#print axioms UpperHalf.maximal_spanning_independent_lines
#print axioms UpperHalf.maximal_certificate_gradient_lines
#print axioms UpperHalf.maximal_certificate_feature_lines
#print axioms UpperHalf.mixedWeights_nonnegative
#print axioms UpperHalf.mixedWeights_support
#print axioms UpperHalf.mixedWeights_selection
#print axioms UpperHalf.mixedWeights_full_span
#print axioms UpperHalf.anchorSystem_det_nonzero
#print axioms UpperHalf.independent_smul_index
#print axioms UpperHalf.positive_basis_zero_not_mem
#print axioms UpperHalf.paired_positive_basis_card
#print axioms UpperHalf.nonmaximal_positive_basis_has_nontrivial_simplex
#print axioms UpperHalf.near_maximal_simplex_anchor
#print axioms UpperHalf.dotBilin_apply
#print axioms UpperHalf.mem_orthSpace
#print axioms UpperHalf.orthSpace_isCompl
#print axioms UpperHalf.orthProj_mem
#print axioms UpperHalf.orthProj_eq_self
#print axioms UpperHalf.orthProj_eq_zero
#print axioms UpperHalf.sub_orthProj_mem
#print axioms UpperHalf.quotientProj_apply
#print axioms UpperHalf.quotientProj_mem
#print axioms UpperHalf.quotientProj_eq_zero
#print axioms UpperHalf.quotientProj_eq_self
#print axioms UpperHalf.orthProj_add_quotientProj
#print axioms UpperHalf.dot_quotientProj_of_orth
#print axioms UpperHalf.dot_single
#print axioms UpperHalf.pairDataset_loss
#print axioms UpperHalf.pairDataset_risk
#print axioms UpperHalf.pairDataset_support
#print axioms UpperHalf.pairDataset_full_fit
#print axioms UpperHalf.pairDataset_lower
#print axioms UpperHalf.coneCombination_zero
#print axioms UpperHalf.coneCombination_generator
#print axioms UpperHalf.coneCombination_add
#print axioms UpperHalf.coneCombination_smul
#print axioms UpperHalf.coneCombination_mono
#print axioms UpperHalf.coneCombination_mem_span
#print axioms UpperHalf.coneCombination_sum
#print axioms UpperHalf.cone_contains_span_of_generator_negatives
#print axioms UpperHalf.dependent_finset_relation
#print axioms UpperHalf.coneCombination_erase_of_dependent
#print axioms UpperHalf.coneCombination_independent_subset
#print axioms UpperHalf.positive_basis_card_le_twice_finrank
#print axioms UpperHalf.nonnegative_coefficients_of_strict_balance
#print axioms UpperHalf.positive_span_of_strict_balance
#print axioms UpperHalf.strict_balance_of_positive_span
#print axioms UpperHalf.positive_span_iff_strict_balance
#print axioms UpperHalf.dataset_nonempty
#print axioms UpperHalf.dataset_one_selection
#print axioms UpperHalf.zero_features_exact
#print axioms UpperHalf.subspace_coordinate_map
#print axioms UpperHalf.orthSpace_finrank
#print axioms UpperHalf.dot_add
#print axioms UpperHalf.risk_expansion
#print axioms UpperHalf.risk_nonnegative
#print axioms UpperHalf.coordinate_balance_implies_directional_balance
#print axioms UpperHalf.normal_equations_minimize
#print axioms UpperHalf.anchor_of_positive_spans
#print axioms UpperHalf.minimum_certificate_nontrivial_anchor
#print axioms UpperHalf.minimum_certificate_feature_nonzero
#print axioms UpperHalf.zero_gradient_singleton_anchor
#print axioms UpperHalf.scalar_block_best_row
#print axioms UpperHalf.block_single_choice
#print axioms UpperHalf.scalar_block_one_point
#print axioms UpperHalf.block_choice_mono
#print axioms UpperHalf.block_pair_choice
#print axioms UpperHalf.scalar_block_two_points
#print axioms UpperHalf.scaled_loss
#print axioms UpperHalf.scaled_min_norm
#print axioms UpperHalf.normalize_nonnegative_weights
#print axioms UpperHalf.pairDataset_fit_of_positive_pairs
#print axioms UpperHalf.pairDataset_attains
#print axioms UpperHalf.certifiedUpperHalfSharpness
#print axioms UpperHalf.pair_train_expansion
#print axioms UpperHalf.pair_fit_minimizes
#print axioms UpperHalf.pair_positive_minimizer_equation
#print axioms UpperHalf.separable_sum_update
#print axioms UpperHalf.vector_min_norm_implies_pair_fit
#print axioms UpperHalf.pair_deficit_le_excess
#print axioms UpperHalf.shifted_pairs_lower
#print axioms UpperHalf.shifted_pairs_min_norm_lower
#print axioms UpperHalf.shifted_pairs_witness
#print axioms UpperHalf.cone_full_of_strict_balance
#print axioms UpperHalf.positive_conic_independent_subset
#print axioms UpperHalf.independent_positive_negative_not_mem
#print axioms UpperHalf.positive_representation_simplex
#print axioms UpperHalf.simplex_through_generator
#print axioms UpperHalf.simplex_anchor_dimension_bound
#print axioms UpperHalf.regression_structural_alternative

#print UpperHalf.UpperHalfRegressionLaw
#print UpperHalf.UpperHalfSharpness
#print UpperHalf.SharpUpperHalfLaw
#check UpperHalf.certifiedUpperHalfLaw

run_cmd do
  let env ← Lean.getEnv
  match env.find? `UpperHalf.certifiedUpperHalfLaw with
  | some (.thmInfo info) =>
    if info.type == Lean.mkConst `UpperHalf.SharpUpperHalfLaw then
      Lean.logInfo "FULL_THEOREM_TYPE=PASS"
    else
      throwError "Wrong theorem type"
  | _ => throwError "The full target must be a theorem"


==> anc/formalization/upper_half/FullTheoremCheck.lean <==
import UpperHalf

-- Check the complete original-data theorem against the preserved target.
-- Its foundational dependencies are printed below.
example : UpperHalf.SharpUpperHalfLaw := UpperHalf.certifiedUpperHalfLaw

#print axioms UpperHalf.certifiedUpperHalfLaw


==> anc/formalization/upper_half/README.md <==
# 上半区间完整 Lean 4 证明

完整目标已经闭合，并已按用户的条件授权合并为新稿的定理 1。

```lean
UpperHalf.certifiedUpperHalfLaw : UpperHalf.SharpUpperHalfLaw
```

对应论文结论为

\[
\Gamma_d(2d-t)=1+\frac td,\qquad d\ge2,\quad 1\le t\le\lfloor d/2\rfloor.
\]

也就是 \(\Gamma_d(n)=3-n/d\)，适用于整数预算 \(\lceil3d/2\rceil\le n\le2d-1\)。

## 完整目标的含义

`Regression.lean` 中的原始目标定义保持不变。它直接使用有限原始数据、严格正且归一化的评价权重、非负且归一化的选择权重、实际非零支撑数，以及最小二乘解中的最小欧氏范数规则。

- 上界对任意数据及任意特征秩成立。对每个正容差，都构造预算内、保持原特征张成空间的选择，风险不超过 `(1 + t/d + ε)` 倍原最优风险。
- 下界构造原始数据集，并对所有合法选择及其最小范数输出证明风险至少为 `(1 + t/d)` 倍；另有合法选择达到等号。
- 两部分已合并为上面的完整定理，没有额外的几何、矩阵极限或归纳假设。

形式化对象是上述数据层面的通用上界与达到等号的下界。论文中 `Γ` 的上确界与下确界等式由这两条结论及其定义推出；本项目没有另行定义 `Γ` 符号。

## 实际核验

233 条定理声明均通过编译及逐条公理依赖审计。完整目标通过独立类型检查；独立目录从本项目源码重新编译也通过。项目没有 `sorry`、`admit`、自定义公理或不安全实现替代。公理依赖仅为 Lean 与 mathlib 常用的 `propext`、`Classical.choice`、`Quot.sound`。

固定环境为 Lean 4.19.0，mathlib 提交为 `c44e0c8ee63ca166450922a373c7409c5d26b00b`。依赖源码未修改。核验记录保留了源码和日志的 SHA-256。

## 证明结构

| 文件 | 作用 |
|---|---|
| `NontrivialAnchor.lean` | 直接证明近最大正基中的单纯形锚点，替代对未形式化分解定理的依赖 |
| `MaximalGeometry.lean`、`MaximalRegression.lean` | 从最小证书推广到整个数据集的独立线结构 |
| `ScalarBlock.lean`、`LineCompression.lean` | 单条线的压缩代价、最便宜的若干条线及实际合法选择 |
| `AnchorLift.lean`、`CoordinateAnchor.lean` | 投影数据、正混合权重、实际训练解与风险极限 |
| `IntrinsicReduction.lean`、`RankZero.lean` | 任意秩、坐标还原与最小范数规则 |
| `FullRankInduction.lean` | 包含零维和零缺口基例的维数归纳 |
| `PairDataset.lean`、`Sharpness.lean` | 成对原始数据上的精确下界及归一化的等号选择 |
| `Certified.lean` | 任意秩上界与精确下界装配为完整主定理 |

## 复现

安装 Lean 4.19.0 和 Git。Windows 建议使用英文路径，避免此版本工具的中文路径编码问题。首次执行 `setup.ps1`，它获取锁定的 mathlib 依赖并依次运行三项检查；首次下载需要网络。依赖已就绪时执行：

```powershell
lake build
lake env lean -DwarningAsError=true Audit.lean
lake env lean -DwarningAsError=true FullTheoremCheck.lean
```

三步应全部返回退出码 0。审计末尾应输出 `FULL_THEOREM_TYPE=PASS`，完整定理的依赖列表应仅包含上述三个基础逻辑公理。

完整记录位于工作区 `output/upper_half_lean4_complete_20260906/`；交付压缩包中位于 `verification/`。早期 37 条、112 条声明的报告保留为历史阶段记录，其“不完整”状态不代表本次结果。原有七个证明模块及旧版论文均保留不变。

本项目形式化覆盖新稿的上半区间定理 1。原有 `Γ₅(6)=11/5` 保留为定理 2，其既有论文证明和符号检查单独保留，没有将它标为本项目已经完成的 Lean 证明。


==> anc/formalization/upper_half/UpperHalf.lean <==
import UpperHalf.Budget
import UpperHalf.Regression
import UpperHalf.LowerBound
import UpperHalf.ShiftedPairs
import UpperHalf.Induction
import UpperHalf.MatrixLimit
import UpperHalf.CertificateCounts
import UpperHalf.ExactCertificate
import UpperHalf.PositiveSpan
import UpperHalf.PositiveBasis
import UpperHalf.AnchorGeometry
import UpperHalf.SimplexAnchor
import UpperHalf.NontrivialAnchor
import UpperHalf.CertificateSupport
import UpperHalf.IndexedGeometry
import UpperHalf.RegressionAnchor
import UpperHalf.GramSystem
import UpperHalf.StructuralAlternative
import UpperHalf.OrthogonalAlgebra
import UpperHalf.GramProjection
import UpperHalf.AnchorSystem
import UpperHalf.MixedSelection
import UpperHalf.AnchorLift
import UpperHalf.PairDataset
import UpperHalf.Sharpness
import UpperHalf.CoordinateDataset
import UpperHalf.CoordinateAnchor
import UpperHalf.AnchoredSpanning
import UpperHalf.GlobalCertificate
import UpperHalf.MaximalGeometry
import UpperHalf.MaximalRegression
import UpperHalf.Certified


==> anc/formalization/upper_half/UpperHalf/AnchorGeometry.lean <==
import UpperHalf.PositiveBasis
import Mathlib.LinearAlgebra.FiniteDimensional.Basic

open scoped BigOperators
namespace UpperHalf

variable {E F : Type*} [AddCommGroup E] [Module ℝ E]
    [AddCommGroup F] [Module ℝ F]

theorem coneCombination_map [DecidableEq F] (f : E →ₗ[ℝ] F)
    {s : Finset E} {x : E} (hx : ConeCombination s x) :
    ConeCombination (s.image f) (f x) := by
  obtain ⟨c, hc, rfl⟩ := hx
  simp only [map_sum, map_smul]
  apply coneCombination_sum
  intro v hv
  exact coneCombination_smul (hc v hv)
    (coneCombination_generator _ (Finset.mem_image.mpr ⟨v, hv, rfl⟩))

theorem coneCombination_lift (f : E →ₗ[ℝ] F) {s : Finset E} {b : Finset F}
    (hgen : ∀ y ∈ b, ∃ v ∈ s, f v = y) {y : F} (hy : ConeCombination b y) :
    ∃ x, ConeCombination s x ∧ f x = y := by
  classical
  obtain ⟨c, hc, hcy⟩ := hy
  have he : ∀ j : b, ∃ v ∈ s, f v = (j : F) := fun j => hgen j j.property
  choose v hv hf using he
  refine ⟨∑ j : b, c j • v j, ?_, ?_⟩
  · apply coneCombination_sum
    intro j _
    exact coneCombination_smul (hc j j.property) (coneCombination_generator s (hv j))
  · simp only [map_sum, map_smul, hf]
    change (∑ j ∈ b.attach, (fun u => c u • u) (j : F)) = y
    exact (Finset.sum_attach b (fun u => c u • u)).trans hcy

theorem positive_basis_subset_exists [DecidableEq E] (s : Finset E)
    (hs : ∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination s x) :
    ∃ b ⊆ s, IsPositiveBasis b ∧
      Submodule.span ℝ (b : Set E) = Submodule.span ℝ (s : Set E) := by
  induction s using Finset.strongInductionOn with
  | _ s ih =>
    by_cases hm : ∀ t ⊆ s,
        (∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination t x) → t = s
    · exact ⟨s, Finset.Subset.refl _, ⟨hs, hm⟩, rfl⟩
    · push_neg at hm
      obtain ⟨t, hts, htc, hne⟩ := hm
      have hspan : Submodule.span ℝ (t : Set E) = Submodule.span ℝ (s : Set E) := by
        apply le_antisymm (Submodule.span_mono hts)
        intro x hx
        exact coneCombination_mem_span (htc x hx)
      have hlt : t ⊂ s := Finset.ssubset_iff_subset_ne.mpr ⟨hts, hne⟩
      obtain ⟨b, hbt, hpb, hsp⟩ := ih t hlt (by simpa only [hspan] using htc)
      exact ⟨b, hbt.trans hts, hpb, hsp.trans hspan⟩

theorem cone_spans_image [DecidableEq F] (f : E →ₗ[ℝ] F) (s : Finset E)
    (hs : ∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination s x) :
    ∀ y ∈ Submodule.span ℝ ((s.image f : Finset F) : Set F),
      ConeCombination (s.image f) y := by
  intro y hy
  have himage : ((s.image f : Finset F) : Set F) = f '' (s : Set E) := by simp
  rw [himage, ← Submodule.map_span] at hy
  obtain ⟨x, hx, rfl⟩ := hy
  exact coneCombination_map f (hs x hx)

/-- Choosing one original representative per quotient vector never increases support. -/
theorem quotient_representatives [DecidableEq E] [DecidableEq F]
    (f : E →ₗ[ℝ] F) (s : Finset E) (b : Finset F) (hb : b ⊆ s.image f) :
    ∃ t ⊆ s, t.card ≤ b.card ∧ ∀ y ∈ b, ∃ x ∈ t, f x = y := by
  have hex : ∀ j : b, ∃ x ∈ s, f x = (j : F) := by
    intro j
    exact Finset.mem_image.mp (hb j.property)
  choose v hv hf using hex
  let t := Finset.univ.image v
  refine ⟨t, ?_, ?_, ?_⟩
  · intro x hx
    obtain ⟨j, _, rfl⟩ := Finset.mem_image.mp hx
    exact hv j
  · exact le_trans Finset.card_image_le (by simp)
  · intro y hy
    exact ⟨v ⟨y, hy⟩, Finset.mem_image.mpr ⟨⟨y, hy⟩, Finset.mem_univ _, rfl⟩, hf ⟨y, hy⟩⟩

/-- Any positively balanced anchor in a positive basis constrains its cardinality.
This avoids assuming the ordered Reay decomposition as an axiom. -/
theorem positive_basis_anchor_card_bound [Module.Finite ℝ E] [DecidableEq E]
    (s c : Finset E) (hs : IsPositiveBasis s) (hcs : c ⊆ s)
    (hc : ∀ x ∈ Submodule.span ℝ (c : Set E), ConeCombination c x) :
    s.card ≤ c.card + 2 * Module.finrank ℝ (E ⧸ Submodule.span ℝ (c : Set E)) := by
  classical
  let W := Submodule.span ℝ (c : Set E)
  let f := W.mkQ
  obtain ⟨b, hb, hbp, hbspan⟩ := positive_basis_subset_exists (s.image f)
    (cone_spans_image f s hs.1)
  have hbcard := positive_basis_card_le_twice_finrank b hbp
  obtain ⟨t, hts, htcard, hrep⟩ := quotient_representatives f s b hb
  have hbt : ∀ y ∈ Submodule.span ℝ ((s.image f : Finset (E ⧸ W)) : Set (E ⧸ W)),
      ConeCombination b y := by
    intro y hy
    exact hbp.1 y (hbspan.symm ▸ hy)
  have heq : c ∪ t = s := hs.2 (c ∪ t) (Finset.union_subset hcs hts) (by
    intro x hx
    have hfx : f x ∈ Submodule.span ℝ ((s.image f : Finset (E ⧸ W)) : Set (E ⧸ W)) :=
      coneCombination_mem_span (coneCombination_map f (hs.1 x hx))
    obtain ⟨z, hz, hfz⟩ := coneCombination_lift f hrep (hbt (f x) hfx)
    have hker : x - z ∈ W := by
      have hz0 : f (x - z) = 0 := by rw [map_sub, hfz, sub_self]
      exact (Submodule.Quotient.mk_eq_zero W).mp hz0
    have hcpart := coneCombination_mono (Finset.subset_union_left : c ⊆ c ∪ t) (hc _ hker)
    have htpart := coneCombination_mono (Finset.subset_union_right : t ⊆ c ∪ t) hz
    simpa only [sub_add_cancel] using coneCombination_add hcpart htpart)
  change s.card ≤ c.card + 2 * Module.finrank ℝ (E ⧸ W)
  rw [← heq]
  exact le_trans (Finset.card_union_le c t) (by omega)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/AnchorLift.lean <==
import UpperHalf.MixedSelection

open scoped BigOperators Topology
open Matrix Filter
namespace UpperHalf

noncomputable def anchorRhs {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w : Parameter d) (ε : ℝ) : Parameter d :=
  -(ε • orthProj (anchorSpace D q) (gradientSum D r w) +
    quotientProj (anchorSpace D q) (gradientSum D r w))

noncomputable def anchorDisplacement {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w : Parameter d) (ε : ℝ) : Parameter d :=
  (LinearMap.toMatrix' (anchorSystem D q r ε))⁻¹ *ᵥ anchorRhs D q r w ε

theorem anchorRhs_transform {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w : Parameter d) (ε : ℝ) :
    orthProj (anchorSpace D q) (anchorRhs D q r w ε) +
      ε • quotientProj (anchorSpace D q) (anchorRhs D q r w ε) = -ε • gradientSum D r w := by
  simp only [anchorRhs, map_neg, map_add, map_smul, orthProj_idempotent,
    orthProj_quotientProj, quotientProj_orthProj, quotientProj_idempotent,
    smul_zero, zero_add, add_zero, smul_neg, ← neg_add, ← smul_add,
    orthProj_add_quotientProj, neg_smul]

theorem anchorDisplacement_solves {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w : Parameter d) (ε : ℝ)
    (hdet : (LinearMap.toMatrix' (anchorSystem D q r ε)).det ≠ 0) :
    anchorSystem D q r ε (anchorDisplacement D q r w ε) = anchorRhs D q r w ε := by
  rw [← toMatrix_mulVec, anchorDisplacement, Matrix.mulVec_mulVec,
    Matrix.mul_nonsing_inv _ (isUnit_iff_ne_zero.mpr hdet), Matrix.one_mulVec]

theorem anchorDisplacement_balanced {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w : Parameter d) (ε : ℝ) (hqbal : Balanced D q w)
    (hdet : (LinearMap.toMatrix' (anchorSystem D q r ε)).det ≠ 0) :
    Balanced D (mixedWeights q r ε) (w + anchorDisplacement D q r w ε) := by
  apply (gradientSum_zero_iff D _ _).mp
  rw [gradientSum_add]
  have hqzero := (gradientSum_zero_iff D q w).mpr hqbal
  have hG := anchorSystem_transform D q r ε (anchorDisplacement D q r w ε)
  rw [anchorDisplacement_solves D q r w ε hdet, anchorRhs_transform] at hG
  change gradientSum D (fun i => (1 - ε) * q i + ε * r i) w +
    gramMap D (fun i => (1 - ε) * q i + ε * r i) (anchorDisplacement D q r w ε) = 0
  rw [gradientSum_weights, hqzero, smul_zero, zero_add, ← hG, neg_smul, add_neg_cancel]

theorem anchorDisplacement_limit {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w z : Parameter d) (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤)
    (hz : z ∈ orthSpace (anchorSpace D q))
    (hstat : quotientProj (anchorSpace D q) (gradientSum D r (w + z)) = 0) :
    Tendsto (anchorDisplacement D q r w) (𝓝 0) (𝓝 z) := by
  have hdet := anchorSystem_zero_det D q r hq hr hfull
  have hA : ContinuousAt (fun ε : ℝ => LinearMap.toMatrix' (anchorSystem D q r ε)) 0 := by
    apply Continuous.continuousAt
    apply continuous_pi
    intro i
    apply continuous_pi
    intro j
    simp only [LinearMap.toMatrix'_apply, anchorSystem_apply, Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    fun_prop
  have hb : ContinuousAt (anchorRhs D q r w) 0 := by
    unfold anchorRhs
    fun_prop
  have hAz := gramMap_zero_of_orth D q z hz
  have heq : anchorSystem D q r 0 z = anchorRhs D q r w 0 := by
    rw [gradientSum_add, map_add] at hstat
    simp only [anchorSystem_apply, sub_zero, one_smul, zero_smul, add_zero, hAz,
      zero_add, anchorRhs]
    apply eq_neg_iff_add_eq_zero.mpr
    exact (add_comm _ _).trans hstat
  have hlim : (LinearMap.toMatrix' (anchorSystem D q r 0))⁻¹ *ᵥ anchorRhs D q r w 0 = z := by
    rw [← heq, ← toMatrix_mulVec, Matrix.mulVec_mulVec,
      Matrix.nonsing_inv_mul _ (isUnit_iff_ne_zero.mpr hdet), Matrix.one_mulVec]
  simpa only [anchorDisplacement, hlim] using matrix_solve_tendsto
    (fun ε => LinearMap.toMatrix' (anchorSystem D q r ε)) (anchorRhs D q r w) hA hb hdet

/-- Actual normalized raw-data selections, not an assumed analytic transfer rule. -/
theorem anchor_lift_raw_data {d N n m : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (w z : Parameter d) (hq : IsSelection q n) (hr : IsSelection r m)
    (hqbal : Balanced D q w)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤)
    (hz : z ∈ orthSpace (anchorSpace D q))
    (hstat : quotientProj (anchorSpace D q) (gradientSum D r (w + z)) = 0)
    (δ : ℝ) (hδ : 0 < δ) :
    ∃ s v, IsSelection s (n + m) ∧ IsMinNormFit D s v ∧ SpanPreserving D s ∧
      risk D v < risk D (w + z) + δ := by
  have ht := anchorDisplacement_limit D q r w z hq.1 hr.1 hfull hz hstat
  have ht' : Tendsto (fun ε => risk D (w + anchorDisplacement D q r w ε))
      (𝓝 0) (𝓝 (risk D (w + z))) :=
    (risk_continuous D).continuousAt.tendsto.comp (tendsto_const_nhds.add ht)
  have hev : ∀ᶠ ε in 𝓝 (0 : ℝ),
      risk D (w + anchorDisplacement D q r w ε) < risk D (w + z) + δ :=
    ht'.eventually (eventually_lt_nhds (show risk D (w + z) < risk D (w + z) + δ by linarith))
  obtain ⟨l, u, hlu, hsub⟩ := hev.exists_Ioo_subset
  let ε := min u 1 / 2
  have hε : 0 < ε := div_pos (lt_min hlu.2 (by norm_num)) (by norm_num)
  have hεu : ε < u := by dsimp [ε]; have := min_le_left u 1; linarith [hlu.2]
  have hε1 : ε < 1 := by dsimp [ε]; have := min_le_right u 1; linarith
  have hdet := anchorSystem_det_nonzero D q r ε hq.1 hr.1 hε hε1 hfull
  have hspan := mixedWeights_full_span D q r ε hq.1 hr.1 hε hε1 hfull
  refine ⟨mixedWeights q r ε, w + anchorDisplacement D q r w ε,
    mixedWeights_selection q r ε hq hr hε hε1,
    balanced_full_span_min_norm D _ _
      (mixedWeights_nonnegative q r ε hq.1 hr.1 (le_of_lt hε) (le_of_lt hε1))
      (anchorDisplacement_balanced D q r w ε hqbal hdet) hspan, ?_, ?_⟩
  · unfold SpanPreserving
    rw [hspan]
    apply le_antisymm _ le_top
    rw [← hfull]
    apply Submodule.span_mono
    exact Set.image_subset_range _ _
  · exact hsub ⟨lt_trans hlu.1 hε, hεu⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/AnchorSystem.lean <==
import UpperHalf.GramProjection

open scoped BigOperators
open Matrix
namespace UpperHalf

theorem orthProj_idempotent {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    orthProj W (orthProj W u) = orthProj W u := orthProj_eq_self W _ (orthProj_mem W u)

theorem orthProj_quotientProj {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    orthProj W (quotientProj W u) = 0 := orthProj_eq_zero W _ (quotientProj_mem W u)

theorem quotientProj_orthProj {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    quotientProj W (orthProj W u) = 0 := quotientProj_eq_zero W _ (orthProj_mem W u)

theorem quotientProj_idempotent {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    quotientProj W (quotientProj W u) = quotientProj W u :=
  quotientProj_eq_self W _ (quotientProj_mem W u)

def anchorSpace {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) :
    Submodule ℝ (Parameter d) := Submodule.span ℝ (D.x '' {i | q i ≠ 0})

noncomputable def anchorSystem {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ) (ε : ℝ) :
    Module.End ℝ (Parameter d) :=
  (1 - ε) • gramMap D q + ε • ((orthProj (anchorSpace D q)).comp (gramMap D r)) +
    (quotientProj (anchorSpace D q)).comp (gramMap D r)

theorem anchorSystem_apply {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (ε : ℝ) (u : Parameter d) :
    anchorSystem D q r ε u = (1 - ε) • gramMap D q u +
      ε • orthProj (anchorSpace D q) (gramMap D r u) +
      quotientProj (anchorSpace D q) (gramMap D r u) := rfl

theorem anchorSystem_transform {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (ε : ℝ) (u : Parameter d) :
    orthProj (anchorSpace D q) (anchorSystem D q r ε u) +
      ε • quotientProj (anchorSpace D q) (anchorSystem D q r ε u) =
      gramMap D (fun i => (1 - ε) * q i + ε * r i) u := by
  have hP := orthProj_eq_self (anchorSpace D q) (gramMap D q u) (gramMap_mem D q u)
  have hQ := quotientProj_eq_zero (anchorSpace D q) (gramMap D q u) (gramMap_mem D q u)
  rw [anchorSystem_apply, gramMap_weights]
  simp only [map_add, map_smul, hP, hQ, orthProj_idempotent, orthProj_quotientProj,
    quotientProj_orthProj, quotientProj_idempotent, smul_zero, zero_add, add_zero]
  rw [add_assoc, ← smul_add, orthProj_add_quotientProj]

theorem anchorSystem_zero_kernel {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤)
    (u : Parameter d) (hu : anchorSystem D q r 0 u = 0) : u = 0 := by
  have hA : gramMap D q u = 0 := by
    have hh := congrArg (orthProj (anchorSpace D q)) hu
    have hP := orthProj_eq_self (anchorSpace D q) (gramMap D q u) (gramMap_mem D q u)
    simpa only [anchorSystem_apply, sub_zero, one_smul, zero_smul, add_zero,
      map_add, hP, orthProj_quotientProj, map_zero,
      add_zero] using hh
  have hB : quotientProj (anchorSpace D q) (gramMap D r u) = 0 := by
    simpa only [anchorSystem_apply, sub_zero, one_smul, zero_smul, add_zero, hA, zero_add] using hu
  have horth := (gramMap_zero_iff_orth D q u hq).mp hA
  have henergy : dot u (gramMap D r u) = 0 := by
    rw [← dot_quotientProj_of_orth (anchorSpace D q) u _ horth, hB]
    simp [dot]
  apply full_span_annihilator_zero _ u hfull
  rintro x ⟨i, hi, rfl⟩
  rcases hi with hi | hi
  · exact (mem_orthSpace _ u).mp horth _ (Submodule.subset_span ⟨i, hi, rfl⟩)
  · exact gram_energy_zero_predictions D r u hr henergy i hi

theorem toMatrix_mulVec {d : ℕ} (A : Module.End ℝ (Parameter d)) (u : Parameter d) :
    LinearMap.toMatrix' A *ᵥ u = A u := by
  rw [← Matrix.toLin'_apply, Matrix.toLin'_toMatrix']

theorem anchorSystem_zero_det {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤) :
    (LinearMap.toMatrix' (anchorSystem D q r 0)).det ≠ 0 := by
  intro h
  obtain ⟨u, hne, hu⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr h
  apply hne
  rw [toMatrix_mulVec] at hu
  exact anchorSystem_zero_kernel D q r hq hr hfull u hu

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/AnchoredSpanning.lean <==
import UpperHalf.AnchorGeometry
import UpperHalf.IndexedGeometry

open scoped BigOperators
namespace UpperHalf

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

theorem positive_spanning_anchor_subset [Module.Finite ℝ E] [DecidableEq E]
    (s c : Finset E)
    (hs : ∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination s x)
    (hcs : c ⊆ s)
    (hc : ∀ x ∈ Submodule.span ℝ (c : Set E), ConeCombination c x) :
    ∃ u ⊆ s, (∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination u x) ∧
      u.card ≤ c.card + 2 * Module.finrank ℝ (E ⧸ Submodule.span ℝ (c : Set E)) := by
  classical
  let W := Submodule.span ℝ (c : Set E)
  let f := W.mkQ
  obtain ⟨b, hb, hbp, hbspan⟩ := positive_basis_subset_exists (s.image f)
    (cone_spans_image f s hs)
  have hbcard := positive_basis_card_le_twice_finrank b hbp
  obtain ⟨t, hts, htcard, hrep⟩ := quotient_representatives f s b hb
  have hbt : ∀ y ∈ Submodule.span ℝ ((s.image f : Finset (E ⧸ W)) : Set (E ⧸ W)),
      ConeCombination b y := fun y hy => hbp.1 y (hbspan.symm ▸ hy)
  refine ⟨c ∪ t, Finset.union_subset hcs hts, ?_, ?_⟩
  · intro x hx
    have hfx : f x ∈ Submodule.span ℝ ((s.image f : Finset (E ⧸ W)) : Set (E ⧸ W)) :=
      coneCombination_mem_span (coneCombination_map f (hs x hx))
    obtain ⟨z, hz, hfz⟩ := coneCombination_lift f hrep (hbt (f x) hfx)
    have hker : x - z ∈ W := by
      have hz0 : f (x - z) = 0 := by rw [map_sub, hfz, sub_self]
      exact (Submodule.Quotient.mk_eq_zero W).mp hz0
    have hcpart := coneCombination_mono (Finset.subset_union_left : c ⊆ c ∪ t) (hc _ hker)
    have htpart := coneCombination_mono (Finset.subset_union_right : t ⊆ c ∪ t) hz
    simpa only [sub_add_cancel] using coneCombination_add hcpart htpart
  · change (c ∪ t).card ≤ c.card + 2 * Module.finrank ℝ (E ⧸ W)
    exact (Finset.card_union_le c t).trans (by omega)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/Budget.lean <==
import Mathlib.Tactic

/-! Exact integer and real arithmetic in the upper-half induction.
These lemmas contain no assumptions about the regression theorem.
-/
namespace UpperHalf

theorem anchor_parameters {d t a : ℕ}
    (hd : 2 * t ≤ d) (ha : 2 ≤ a) (hat : a ≤ t) :
    1 ≤ t - a + 1 ∧ t - a + 1 < t ∧
    2 * (t - a + 1) ≤ d - a ∧
    2 * d - t - (a + 1) = 2 * (d - a) - (t - a + 1) := by
  omega

theorem zero_anchor_parameters {d t : ℕ}
    (hd : 2 * t ≤ d) (ht : 2 ≤ t) :
    1 ≤ t - 1 ∧ t - 1 < t ∧ 2 * (t - 1) ≤ d - 1 ∧
    2 * d - t - 1 = 2 * (d - 1) - (t - 1) := by
  omega

theorem lower_rank_parameters {d t m : ℕ}
    (hd : 2 * t ≤ d) (hm : m < d) (hn : 2 * d - t < 2 * m) :
    0 < 2 * m - (2 * d - t) ∧
    2 * m - (2 * d - t) < t ∧
    2 * (2 * m - (2 * d - t)) ≤ m ∧
    2 * m - (2 * m - (2 * d - t)) = 2 * d - t := by
  omega

theorem anchor_ratio {d t a : ℝ}
    (ht : 0 < t) (hd : 2 * t ≤ d) (ha : 2 ≤ a) (hat : a ≤ t) :
    (t - a + 1) / (d - a) ≤ t / d := by
  have hd0 : 0 < d := by linarith
  have hda : 0 < d - a := by linarith
  apply (div_le_div_iff₀ hda hd0).2
  have hprod := mul_nonneg (sub_nonneg.mpr hd) (show 0 ≤ a - 1 by linarith)
  have hprod2 := mul_nonneg (le_of_lt ht) (show 0 ≤ a - 2 by linarith)
  nlinarith

theorem zero_anchor_ratio {d t : ℝ}
    (ht : 1 < t) (hd : 2 * t ≤ d) :
    (t - 1) / (d - 1) ≤ t / d := by
  have hd0 : 0 < d := by linarith
  have hd1 : 0 < d - 1 := by linarith
  apply (div_le_div_iff₀ hd1 hd0).2
  nlinarith

theorem lower_rank_ratio {d t h : ℝ}
    (hd : 2 * t ≤ d) (hh : 0 ≤ h) (hhlt : h < d) :
    (t - 2 * h) / (d - h) ≤ t / d := by
  have hd0 : 0 < d := by linarith
  have hdh : 0 < d - h := by linarith
  apply (div_le_div_iff₀ hdh hd0).2
  have hp := mul_nonneg hh (show 0 ≤ 2 * d - t by linarith)
  nlinarith

theorem budget_interval {d n : ℕ} (hd : 2 ≤ d) :
    (3 * d + 1) / 2 ≤ n ∧ n ≤ 2 * d - 1 ↔
    ∃ t : ℕ, 1 ≤ t ∧ 2 * t ≤ d ∧ n = 2 * d - t := by
  constructor
  · rintro ⟨hl, hu⟩
    refine ⟨2 * d - n, ?_, ?_, ?_⟩ <;> omega
  · rintro ⟨t, ht, hdt, rfl⟩
    constructor <;> omega

theorem curve_identity {d n t : ℝ} (hd : d ≠ 0) (hn : n = 2 * d - t) :
    1 + t / d = 3 - n / d := by
  rw [hn]
  field_simp
  ring

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/CertificateCounts.lean <==
import UpperHalf.Budget

open scoped BigOperators
namespace UpperHalf

/-- Exhaustive support-count split; the geometric meaning of kappa is a separate obligation. -/
theorem certificate_count_cases {d t κ : ℕ} (hk : κ ≤ 2 * d) (ht : t ≤ 2 * d) :
    κ ≤ 2 * d - t ∨ κ = 2 * d ∨
    ∃ j, 1 ≤ j ∧ j < t ∧ κ = 2 * d - j := by
  by_cases hsmall : κ ≤ 2 * d - t
  · exact Or.inl hsmall
  · by_cases hmax : κ = 2 * d
    · exact Or.inr (Or.inl hmax)
    · exact Or.inr (Or.inr ⟨2 * d - κ, by omega, by omega, by omega⟩)

/-- The dimension-count consequence of Reay's decomposition, without assuming Reay itself. -/
theorem block_excess_sum {k d j : ℕ} (a : Fin k → ℕ)
    (ha : ∀ i, 1 ≤ a i) (hsum : ∑ i, a i = d) (hsize : k + j = d) :
    ∑ i, (a i - 1) = j := by
  have h := congrArg (fun f : Fin k → ℕ => ∑ i, f i)
    (funext (fun i => Nat.sub_add_cancel (ha i)))
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, smul_eq_mul, mul_one] at h
  omega

theorem simplex_dimension_of_block_counts {k d j : ℕ} (a : Fin k → ℕ)
    (ha : ∀ i, 1 ≤ a i) (hsum : ∑ i, a i = d)
    (hsize : k + j = d) (hj : 1 ≤ j) :
    ∃ i, 2 ≤ a i ∧ a i ≤ j + 1 := by
  have hexcess := block_excess_sum a ha hsum hsize
  have hex : ∃ i, 2 ≤ a i := by
    by_contra hn
    push_neg at hn
    have hz : ∀ i, a i - 1 = 0 := by intro i; have := hn i; omega
    simp_rw [hz] at hexcess
    simp at hexcess
    omega
  obtain ⟨i, hi⟩ := hex
  refine ⟨i, hi, ?_⟩
  have hb : a i - 1 ≤ ∑ l, (a l - 1) :=
    Finset.single_le_sum (f := fun l => a l - 1) (fun _ _ => Nat.zero_le _) (Finset.mem_univ i)
  omega

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/CertificateSupport.lean <==
import UpperHalf.ExactCertificate
import UpperHalf.NontrivialAnchor

open scoped BigOperators
namespace UpperHalf

set_option maxHeartbeats 800000

def gradient {d N : ℕ} (D : Dataset d N) (w : Parameter d) (i : Fin N) : Parameter d :=
  (dot (D.x i) w - D.y i) • D.x i

def SupportCertificate {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) : Prop :=
  s.Nonempty ∧ Submodule.span ℝ (D.x '' (s : Set (Fin N))) =
    Submodule.span ℝ (Set.range D.x) ∧
  ∃ c : Fin N → ℝ, (∀ i ∈ s, 0 < c i) ∧ ∑ i ∈ s, c i • gradient D w i = 0

theorem balanced_iff_gradient_sum {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) :
    Balanced D q w ↔ ∑ i, q i • gradient D w i = 0 := by
  constructor
  · intro h; ext j
    simpa [gradient, Finset.sum_apply, mul_assoc] using h j
  · intro h j
    have hh := congrFun h j
    simpa [gradient, Finset.sum_apply, mul_assoc] using hh

noncomputable def normalizedOn {N : ℕ} (s : Finset (Fin N)) (c : Fin N → ℝ) : Fin N → ℝ :=
  fun i => if i ∈ s then c i / (∑ j ∈ s, c j) else 0

theorem normalize_positive_support {N : ℕ} (s : Finset (Fin N)) (hs : s.Nonempty)
    (c : Fin N → ℝ) (hc : ∀ i ∈ s, 0 < c i) :
    IsSelection (normalizedOn s c) s.card ∧
      {i | normalizedOn s c i ≠ 0} = (s : Set (Fin N)) := by
  classical
  have hsum : 0 < ∑ i ∈ s, c i := Finset.sum_pos hc hs
  have hsupport : {i | normalizedOn s c i ≠ 0} = (s : Set (Fin N)) := by
    ext i
    by_cases hi : i ∈ s
    · simp [normalizedOn, hi, ne_of_gt (hc i hi), ne_of_gt hsum]
    · simp [normalizedOn, hi]
  refine ⟨⟨?_, ?_, ?_⟩, hsupport⟩
  · intro i
    by_cases hi : i ∈ s
    · simpa [normalizedOn, hi] using div_nonneg (le_of_lt (hc i hi)) (le_of_lt hsum)
    · simp [normalizedOn, hi]
  · simp only [normalizedOn]
    rw [Fintype.sum_ite_mem]
    rw [← Finset.sum_div, div_self (ne_of_gt hsum)]
  · rw [hsupport]
    simp

theorem normalize_gradient_balance {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) (c : Fin N → ℝ)
    (hzero : ∑ i ∈ s, c i • gradient D w i = 0) :
    Balanced D (normalizedOn s c) w := by
  apply (balanced_iff_gradient_sum D _ w).mpr
  simp only [normalizedOn, ite_smul, zero_smul]
  rw [Fintype.sum_ite_mem]
  simp only [div_eq_mul_inv, mul_comm _ (∑ j ∈ s, c j)⁻¹, mul_smul, ← Finset.smul_sum]
  rw [hzero, smul_zero]

theorem support_certificate_realizes {d N : ℕ} (D : Dataset d N) (wstar : Parameter d)
    (hstar : IsMinNormFit D D.p wstar) (s : Finset (Fin N))
    (hs : SupportCertificate D wstar s) :
    ∃ q, IsSelection q s.card ∧ SpanPreserving D q ∧ IsMinNormFit D q wstar := by
  obtain ⟨hne, hspan, c, hc, hzero⟩ := hs
  obtain ⟨hsel, hsupp⟩ := normalize_positive_support s hne c hc
  have hbal := normalize_gradient_balance D wstar s c hzero
  have hsp : SpanPreserving D (normalizedOn s c) := by
    unfold SpanPreserving
    rw [hsupp]
    exact hspan
  exact ⟨normalizedOn s c, hsel, hsp,
    full_span_certificate_exact D _ wstar hstar hsel.1 hbal hsp⟩

theorem original_support_certificate {d N : ℕ} (D : Dataset d N) (wstar : Parameter d)
    (hstar : IsMinNormFit D D.p wstar) : SupportCertificate D wstar Finset.univ := by
  have hne : (Finset.univ : Finset (Fin N)).Nonempty := by
    by_contra hn
    have he := Finset.not_nonempty_iff_eq_empty.mp hn
    have hh := D.normalized
    rw [he, Finset.sum_empty] at hh
    norm_num at hh
  refine ⟨hne, by simp, D.p, fun i _ => D.positive i, ?_⟩
  exact (balanced_iff_gradient_sum D D.p wstar).mp
    (minimizer_balanced D D.p wstar (fun i => le_of_lt (D.positive i)) hstar.1)

theorem minimum_support_certificate_exists {d N : ℕ} (D : Dataset d N)
    (wstar : Parameter d) (hstar : IsMinNormFit D D.p wstar) :
    ∃ s, SupportCertificate D wstar s ∧
      ∀ t, SupportCertificate D wstar t → s.card ≤ t.card := by
  classical
  have hex : ∃ n : ℕ, ∃ s, SupportCertificate D wstar s ∧ s.card = n :=
    ⟨N, Finset.univ, original_support_certificate D wstar hstar, by simp⟩
  obtain ⟨s, hs, hn⟩ := Nat.find_spec hex
  refine ⟨s, hs, ?_⟩
  intro t ht
  rw [hn]
  exact Nat.find_min' hex ⟨t, ht, rfl⟩

noncomputable def activeSupport {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) : Finset (Fin N) := by
  classical
  exact s.filter (fun i => gradient D w i ≠ 0)

theorem certificate_active_positive_spans {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) (hs : SupportCertificate D w s) :
    PositivelySpans (fun i : activeSupport D w s => gradient D w i) := by
  classical
  obtain ⟨_, _, c, hc, hz⟩ := hs
  have hsub : activeSupport D w s ⊆ s := Finset.filter_subset _ _
  have hsum : ∑ i ∈ activeSupport D w s, c i • gradient D w i = 0 := by
    calc
      _ = ∑ i ∈ s, c i • gradient D w i := by
        apply Finset.sum_subset hsub
        intro i hi hn
        have hg : gradient D w i = 0 := by simpa [activeSupport, hi] using hn
        rw [hg, smul_zero]
      _ = 0 := hz
  have hsum' : ∑ i : activeSupport D w s, c (i : Fin N) • gradient D w (i : Fin N) = 0 :=
    (Finset.sum_attach (activeSupport D w s) (fun i => c i • gradient D w i)).trans hsum
  exact positive_span_of_strict_balance
    (fun i : activeSupport D w s => gradient D w (i : Fin N))
    (fun i : activeSupport D w s => c (i : Fin N))
    (fun i => hc i (hsub i.property)) hsum'

theorem active_feature_gradient_span {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) :
    Submodule.span ℝ (D.x '' (activeSupport D w s : Set (Fin N))) =
      Submodule.span ℝ (gradient D w '' (activeSupport D w s : Set (Fin N))) := by
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro x ⟨i, hi, rfl⟩
    have hgi : gradient D w i ≠ 0 := (Finset.mem_filter.mp hi).2
    have hr : dot (D.x i) w - D.y i ≠ 0 := by
      intro hz
      apply hgi
      simp [gradient, hz]
    have hrep : D.x i = (dot (D.x i) w - D.y i)⁻¹ • gradient D w i := by
      rw [gradient, ← mul_smul, inv_mul_cancel₀ hr, one_smul]
    rw [hrep]
    exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, hi, rfl⟩)
  · apply Submodule.span_le.mpr
    rintro x ⟨i, hi, rfl⟩
    exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, hi, rfl⟩)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/Certified.lean <==
import UpperHalf.FullRankInduction
import UpperHalf.Sharpness

namespace UpperHalf

theorem intrinsic_gap_ratio {d t m : ℕ} (hd : 0 < d) (hm : 0 < m)
    (hmd : m ≤ d) (hdt : 2 * t ≤ d) :
    ((2 * m - (2 * d - t) : ℕ) : ℝ) / m ≤ (t : ℝ) / d := by
  let k := 2 * m - (2 * d - t)
  change (k : ℝ) / m ≤ (t : ℝ) / d
  by_cases hk : k = 0
  · rw [hk, Nat.cast_zero, zero_div]
    positivity
  · have hnat : k + 2 * d = 2 * m + t := by dsimp [k] at *; omega
    have heq : (k : ℝ) + 2 * d = 2 * m + t := by exact_mod_cast hnat
    have hdR : (0 : ℝ) < d := by exact_mod_cast hd
    have hmR : (0 : ℝ) < m := by exact_mod_cast hm
    have hmdR : (m : ℝ) ≤ d := by exact_mod_cast hmd
    have hdtR : 2 * (t : ℝ) ≤ d := by exact_mod_cast hdt
    apply (div_le_div_iff₀ hmR hdR).mpr
    have hp := mul_nonneg (show 0 ≤ (d : ℝ) - m by linarith)
      (show 0 ≤ 2 * (d : ℝ) - t by linarith)
    nlinarith

theorem upper_half_additive {d t N : ℕ} (hd : 2 ≤ d) (hdt : 2 * t ≤ d)
    (D : Dataset d N) (w : Parameter d) (hw : IsMinNormFit D D.p w)
    (η : ℝ) (hη : 0 < η) :
    ∃ q v, IsSelection q (2 * d - t) ∧ IsMinNormFit D q v ∧ SpanPreserving D q ∧
      risk D v ≤ (1 + (t : ℝ) / d) * risk D w + η := by
  let W := Submodule.span ℝ (Set.range D.x)
  let m := Module.finrank ℝ W
  have hmd : m ≤ d := (Submodule.finrank_le W).trans_eq (Module.finrank_fin_fun ℝ)
  by_cases hm : m = 0
  · have hW : W = ⊥ := (Submodule.finrank_eq_zero).mp hm
    have hx : ∀ i, D.x i = 0 := by
      intro i
      have hi : D.x i ∈ W := Submodule.subset_span ⟨i, rfl⟩
      rw [hW] at hi
      exact (Submodule.mem_bot ℝ).mp hi
    obtain ⟨q, hq, hf, hs, hr⟩ := zero_features_exact D w hx
    refine ⟨q, 0, ⟨hq.1, hq.2.1, hq.2.2.trans (by omega)⟩, hf, hs, ?_⟩
    rw [hr]
    have htR : 0 ≤ (t : ℝ) / d := by positivity
    have hR := risk_nonnegative D w
    nlinarith
  · have hmpos : 0 < m := Nat.pos_of_ne_zero hm
    let k := 2 * m - (2 * d - t)
    have hk : 2 * k ≤ m := by dsimp [k]; omega
    have hbudget : max 1 (2 * m - k) ≤ 2 * d - t := by dsimp [k]; omega
    obtain ⟨L, hL, hRange⟩ := subspace_coordinate_map W rfl
    obtain ⟨zstar, _, hzstar, hrstar⟩ := intrinsic_full_fit D L hL hRange w hw
    have hfull := intrinsic_coordinate_full_span D L hL hRange
    obtain ⟨q, z, hq, hz, hspan, hrisk⟩ := fullrank_approximation_all m k hk N
      (coordinateDataset D L 0) zstar hzstar hfull η hη
    have hselected : Submodule.span ℝ ((coordinateDataset D L 0).x '' {i | q i ≠ 0}) = ⊤ :=
      hspan.trans hfull
    obtain ⟨hfit, hsp⟩ := intrinsic_selection_fit D L hRange q z hq.1 hz hselected
    refine ⟨q, L z, ⟨hq.1, hq.2.1, hq.2.2.trans hbudget⟩, hfit, hsp, ?_⟩
    rw [hrstar, coordinateDataset_risk, zero_add] at hrisk
    have hratio : (k : ℝ) / m ≤ (t : ℝ) / d := intrinsic_gap_ratio (by omega) hmpos hmd hdt
    have hh := mul_le_mul_of_nonneg_right hratio (risk_nonnegative D w)
    nlinarith

theorem certifiedUpperHalfRegressionLaw : UpperHalfRegressionLaw := by
  intro d t N hd _ hdt D w hw hR ε hε
  obtain ⟨q, v, hq, hv, hs, hr⟩ := upper_half_additive hd hdt D w hw (ε * risk D w) (mul_pos hε hR)
  exact ⟨q, v, hq, hv, hs, by nlinarith⟩

/-- The complete original-data sharp law, with no unproved geometric or analytic assumptions. -/
theorem certifiedUpperHalfLaw : SharpUpperHalfLaw :=
  ⟨certifiedUpperHalfRegressionLaw, certifiedUpperHalfSharpness⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/CheapSubset.lean <==
import Mathlib.Tactic

open scoped BigOperators
namespace UpperHalf

theorem exists_cheap_subset {ι : Type*} [DecidableEq ι] (s : Finset ι) (f : ι → ℝ)
    (t : ℕ) (ht : t ≤ s.card) :
    ∃ c ⊆ s, c.card = t ∧ (s.card : ℝ) * (∑ i ∈ c, f i) ≤ (t : ℝ) * ∑ i ∈ s, f i := by
  induction t generalizing s with
  | zero => exact ⟨∅, Finset.empty_subset _, rfl, by simp⟩
  | succ t ih =>
    by_cases heq : t + 1 = s.card
    · exact ⟨s, Finset.Subset.refl _, heq.symm, by rw [← heq]⟩
    · have hs : s.Nonempty := Finset.card_pos.mp (by omega)
      obtain ⟨j, hjs, hjmin⟩ := s.exists_min_image f hs
      have hsmall : (s.card : ℝ) * f j ≤ ∑ i ∈ s, f i := by
        have hh := Finset.sum_le_sum (fun i hi => hjmin i hi)
        simpa using hh
      have hjcard : (s.erase j).card = s.card - 1 := Finset.card_erase_of_mem hjs
      obtain ⟨c, hcs, hct, hcineq⟩ := ih (s.erase j) (by rw [hjcard]; omega)
      have hjc : j ∉ c := fun h => Finset.not_mem_erase j s (hcs h)
      refine ⟨insert j c, Finset.insert_subset hjs (hcs.trans (Finset.erase_subset _ _)),
        by rw [Finset.card_insert_of_not_mem hjc, hct], ?_⟩
      rw [Finset.sum_insert hjc]
      have hsum := Finset.sum_erase_add s f hjs
      have hcardR : ((s.erase j).card : ℝ) = (s.card : ℝ) - 1 := by
        have hh := Finset.card_erase_add_one hjs
        have hh' : ((s.erase j).card : ℝ) + 1 = s.card := by exact_mod_cast hh
        linarith
      rw [hcardR] at hcineq
      have hsum' : (∑ i ∈ s.erase j, f i) = (∑ i ∈ s, f i) - f j := by linarith
      rw [hsum'] at hcineq
      have hm : (1 : ℝ) < s.card := by exact_mod_cast (show 1 < s.card by omega)
      have htm : (t : ℝ) + 1 ≤ s.card := by exact_mod_cast ht
      have hp := mul_nonneg (show 0 ≤ (s.card : ℝ) - t - 1 by linarith)
        (show 0 ≤ (∑ i ∈ s, f i) - (s.card : ℝ) * f j by linarith)
      have hpc := mul_nonneg (show 0 ≤ (s.card : ℝ) by positivity)
        (show 0 ≤ (t : ℝ) * ((∑ i ∈ s, f i) - f j) - ((s.card : ℝ) - 1) * (∑ i ∈ c, f i) by linarith)
      have hb : 0 ≤ ((s.card : ℝ) - 1) *
          (((t : ℝ) + 1) * (∑ i ∈ s, f i) - (s.card : ℝ) * (f j + ∑ i ∈ c, f i)) := by
        nlinarith only [hp, hpc]
      have hh := nonneg_of_mul_nonneg_right hb (show 0 < (s.card : ℝ) - 1 by linarith)
      push_cast
      linarith

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/CoordinateAnchor.lean <==
import UpperHalf.CoordinateDataset
import UpperHalf.RegressionAnchor

open scoped BigOperators
namespace UpperHalf

theorem coordinate_balanced_direction {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d) (q : Fin N → ℝ)
    (z v : Parameter e) (hbal : Balanced (coordinateDataset D L w) q z) :
    dot (gradientSum D q (w + L z)) (L v) = 0 := by
  rw [dot_gradientSum]
  have hh := weighted_balance_direction (coordinateDataset D L w) q z v hbal
  simp only [coordinateDataset, featureCoordinates_dot, dot_add] at hh ⊢
  convert hh using 1
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem coordinate_quotient_stationary {d e N : ℕ} (D : Dataset d N)
    (q r : Fin N → ℝ) (w : Parameter d)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hL : LinearMap.range L = orthSpace (anchorSpace D q))
    (z : Parameter e) (hbal : Balanced (coordinateDataset D L w) r z) :
    quotientProj (anchorSpace D q) (gradientSum D r (w + L z)) = 0 := by
  let u := quotientProj (anchorSpace D q) (gradientSum D r (w + L z))
  have hu : u ∈ orthSpace (anchorSpace D q) := quotientProj_mem _ _
  obtain ⟨v, hv⟩ := (show u ∈ LinearMap.range L by rw [hL]; exact hu)
  have hh := coordinate_balanced_direction D L w r z v hbal
  rw [hv, dot_comm] at hh
  have hdot : dot u u = 0 := by
    rw [show dot u u = dot u (gradientSum D r (w + L z)) from
      dot_quotientProj_of_orth _ u _ hu]
    exact hh
  exact (normSq_eq_zero u).mp ((dot_self u).symm.trans hdot)

theorem coordinate_quotient_full_span {d e N : ℕ} (D : Dataset d N)
    (q r : Fin N → ℝ) (w : Parameter d)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hL : LinearMap.range L = orthSpace (anchorSpace D q))
    (hfull : Submodule.span ℝ ((coordinateDataset D L w).x '' {i | r i ≠ 0}) = ⊤) :
    Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤ := by
  apply span_eq_top_of_annihilator
  intro u hu
  have horth : u ∈ orthSpace (anchorSpace D q) := by
    apply (mem_orthSpace _ u).mpr
    apply dot_zero_on_span
    rintro x ⟨i, hi, rfl⟩
    exact hu _ ⟨i, Or.inl hi, rfl⟩
  obtain ⟨v, hv⟩ := (show u ∈ LinearMap.range L by rw [hL]; exact horth)
  have hv0 : v = 0 := by
    apply full_span_annihilator_zero _ v hfull
    rintro x ⟨i, hi, rfl⟩
    change dot (featureCoordinates L (D.x i)) v = 0
    rw [featureCoordinates_dot, hv]
    exact hu _ ⟨i, Or.inr hi, rfl⟩
  rw [← hv, hv0, map_zero]

theorem coordinate_anchor_lift {d e N n m : ℕ} (D : Dataset d N)
    (q r : Fin N → ℝ) (w : Parameter d)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hL : LinearMap.range L = orthSpace (anchorSpace D q))
    (z : Parameter e) (hq : IsSelection q n) (hr : IsSelection r m)
    (hbal : Balanced D q w)
    (hfit : IsMinNormFit (coordinateDataset D L w) r z)
    (hfull : Submodule.span ℝ ((coordinateDataset D L w).x '' {i | r i ≠ 0}) = ⊤)
    (δ : ℝ) (hδ : 0 < δ) :
    ∃ s v, IsSelection s (n + m) ∧ IsMinNormFit D s v ∧ SpanPreserving D s ∧
      risk D v < risk (coordinateDataset D L w) z + δ := by
  rw [coordinateDataset_risk]
  apply anchor_lift_raw_data D q r w (L z) hq hr hbal
    (coordinate_quotient_full_span D q r w L hL hfull)
  · rw [← hL]
    exact ⟨z, rfl⟩
  · apply coordinate_quotient_stationary D q r w L hL z
    exact minimizer_balanced _ _ _ hr.1 hfit.1
  · exact hδ

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/CoordinateDataset.lean <==
import UpperHalf.AnchorLift

open scoped BigOperators
namespace UpperHalf

theorem sum_single_coordinates {d : ℕ} (u : Parameter d) :
    (∑ j, u j • (Pi.single j 1 : Parameter d)) = u := by
  classical
  ext k
  simp [Pi.single_apply, Finset.sum_apply, Pi.smul_apply, ite_mul, mul_ite]

theorem span_eq_top_of_annihilator {d : ℕ} (s : Set (Parameter d))
    (h : ∀ u, (∀ x ∈ s, dot x u = 0) → u = 0) : Submodule.span ℝ s = ⊤ := by
  apply eq_top_iff.mpr
  intro u _
  have hQ : quotientProj (Submodule.span ℝ s) u = 0 := by
    apply h
    intro x hx
    exact (mem_orthSpace _ _).mp (quotientProj_mem _ u) x (Submodule.subset_span hx)
  have heq := orthProj_add_quotientProj (Submodule.span ℝ s) u
  rw [hQ, add_zero] at heq
  rw [← heq]
  exact orthProj_mem _ u

noncomputable def featureCoordinates {d e : ℕ} (L : Parameter e →ₗ[ℝ] Parameter d) :
    Parameter d →ₗ[ℝ] Parameter e where
  toFun x := fun j => dot x (L (Pi.single j 1))
  map_add' x y := by ext j; exact dot_left_add x y _
  map_smul' c x := by ext j; exact dot_left_smul c x _

theorem featureCoordinates_dot {d e : ℕ} (L : Parameter e →ₗ[ℝ] Parameter d)
    (x : Parameter d) (u : Parameter e) : dot (featureCoordinates L x) u = dot x (L u) := by
  have heq : L u = ∑ j, u j • L (Pi.single j 1) := by
    calc
      L u = L (∑ j, u j • (Pi.single j 1 : Parameter e)) :=
        congrArg L (sum_single_coordinates u).symm
      _ = _ := by rw [map_sum]; simp_rw [map_smul]
  rw [heq]
  simp only [dot, featureCoordinates, LinearMap.coe_mk, AddHom.coe_mk,
    Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro k _
  ring

noncomputable def coordinateDataset {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d) : Dataset e N where
  x i := featureCoordinates L (D.x i)
  y i := D.y i - dot (D.x i) w
  p := D.p
  positive := D.positive
  normalized := D.normalized

theorem coordinateDataset_loss {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d)
    (q : Fin N → ℝ) (u : Parameter e) :
    weightedLoss (coordinateDataset D L w) q u = weightedLoss D q (w + L u) := by
  unfold weightedLoss
  apply Finset.sum_congr rfl
  intro i _
  simp only [coordinateDataset, featureCoordinates_dot, dot_add]
  ring

theorem coordinateDataset_risk {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d) (u : Parameter e) :
    risk (coordinateDataset D L w) u = risk D (w + L u) := coordinateDataset_loss D L w D.p u

theorem normSq_nonnegative {d : ℕ} (u : Parameter d) : 0 ≤ normSq u :=
  Finset.sum_nonneg (fun i _ => sq_nonneg (u i))

theorem coordinateDataset_zero_fit {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d)
    (hw : IsMinNormFit D D.p w) :
    IsMinNormFit (coordinateDataset D L w) D.p 0 := by
  constructor
  · intro u
    simp only [coordinateDataset_loss, map_zero, add_zero]
    exact hw.1 _
  · intro u _
    simpa [normSq] using normSq_nonnegative u

theorem coordinateDataset_full_span {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (w : Parameter d)
    (hL : Function.Injective L) (hfull : Submodule.span ℝ (Set.range D.x) = ⊤) :
    Submodule.span ℝ (Set.range (coordinateDataset D L w).x) = ⊤ := by
  apply span_eq_top_of_annihilator
  intro u hu
  have hLu : L u = 0 := by
    apply full_span_annihilator_zero _ _ hfull
    rintro x ⟨i, rfl⟩
    have hh := hu _ ⟨i, rfl⟩
    exact (featureCoordinates_dot L (D.x i) u).symm.trans hh
  apply hL
  simpa using hLu

theorem dot_gradientSum {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w u : Parameter d) : dot (gradientSum D q w) u =
      ∑ i, q i * (dot (D.x i) w - D.y i) * dot (D.x i) u := by
  simp only [gradientSum, gradient, dot, Finset.sum_apply, Pi.smul_apply, smul_eq_mul,
    Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/ExactCertificate.lean <==
import UpperHalf.Regression

open scoped BigOperators
namespace UpperHalf

def Balanced {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : Prop :=
  ∀ j, ∑ i, q i * (dot (D.x i) w - D.y i) * D.x i j = 0

theorem dot_sub {d : ℕ} (x w u : Parameter d) :
    dot x (w - u) = dot x w - dot x u := by
  simp [dot, mul_sub, Finset.sum_sub_distrib]

theorem dot_left_add {d : ℕ} (x y w : Parameter d) :
    dot (x + y) w = dot x w + dot y w := by
  simp [dot, add_mul, Finset.sum_add_distrib]

theorem dot_left_smul {d : ℕ} (c : ℝ) (x w : Parameter d) :
    dot (c • x) w = c * dot x w := by
  simp [dot, mul_assoc, Finset.mul_sum]

theorem weighted_balance_direction {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w u : Parameter d) (h : Balanced D q w) :
    ∑ i, q i * (dot (D.x i) w - D.y i) * dot (D.x i) u = 0 := by
  simp only [dot, Finset.mul_sum]
  rw [Finset.sum_comm]
  simp only [← mul_assoc, ← Finset.sum_mul]
  have hh : ∀ j, ∑ i, q i * ((∑ k, D.x i k * w k) - D.y i) * D.x i j = 0 := h
  simp_rw [hh, zero_mul]
  simp

theorem balanced_loss_difference {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w z : Parameter d) (h : Balanced D q w) :
    weightedLoss D q z = weightedLoss D q w +
      ∑ i, q i * (dot (D.x i) (z - w)) ^ 2 := by
  have hb := weighted_balance_direction D q w (z - w) h
  have hterm : ∀ i : Fin N,
      q i * (dot (D.x i) z - D.y i) ^ 2 =
      q i * (dot (D.x i) w - D.y i) ^ 2 +
      q i * (dot (D.x i) (z - w)) ^ 2 +
      2 * (q i * (dot (D.x i) w - D.y i) * dot (D.x i) (z - w)) := by
    intro i
    rw [dot_sub]
    ring
  unfold weightedLoss
  simp_rw [hterm, Finset.sum_add_distrib, ← Finset.mul_sum]
  rw [hb]
  ring

theorem balanced_minimizes {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (h : Balanced D q w) : ∀ z, weightedLoss D q w ≤ weightedLoss D q z := by
  intro z
  rw [balanced_loss_difference D q w z h]
  exact le_add_of_nonneg_right (Finset.sum_nonneg fun i _ => mul_nonneg (hq i) (sq_nonneg _))

theorem coordinate_perturbation {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) (j : Fin d) (s : ℝ) :
    weightedLoss D q (w + s • (Pi.single j (1 : ℝ) : Parameter d)) = weightedLoss D q w +
      2 * s * (∑ i, q i * (dot (D.x i) w - D.y i) * D.x i j) +
      s ^ 2 * (∑ i, q i * (D.x i j) ^ 2) := by
  classical
  have hd : ∀ i : Fin N, dot (D.x i) (w + s • (Pi.single j (1 : ℝ) : Parameter d)) =
      dot (D.x i) w + s * D.x i j := by
    intro i
    rw [dot_add]
    congr 1
    simp [dot, Pi.single_apply, mul_ite, Finset.sum_ite_eq', mul_comm]
  unfold weightedLoss
  simp_rw [hd]
  have ht : ∀ i : Fin N,
      q i * (dot (D.x i) w + s * D.x i j - D.y i) ^ 2 =
      q i * (dot (D.x i) w - D.y i) ^ 2 +
      2 * s * (q i * (dot (D.x i) w - D.y i) * D.x i j) +
      s ^ 2 * (q i * (D.x i j) ^ 2) := by intro i; ring
  simp_rw [ht, Finset.sum_add_distrib, ← Finset.mul_sum]

theorem minimizer_balanced {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (hmin : ∀ z, weightedLoss D q w ≤ weightedLoss D q z) : Balanced D q w := by
  intro j
  let a : ℝ := ∑ i, q i * (D.x i j) ^ 2
  let b : ℝ := ∑ i, q i * (dot (D.x i) w - D.y i) * D.x i j
  have ha : 0 ≤ a := Finset.sum_nonneg fun i _ => mul_nonneg (hq i) (sq_nonneg _)
  have hp : ∀ s : ℝ, 0 ≤ 2 * s * b + s ^ 2 * a := by
    intro s
    have h := hmin (w + s • (Pi.single j (1 : ℝ) : Parameter d))
    rw [coordinate_perturbation] at h
    change weightedLoss D q w ≤ weightedLoss D q w + 2 * s * b + s ^ 2 * a at h
    linarith
  have hden : 0 < a + 1 := by linarith
  have hh := hp (-b / (a + 1))
  have heq : 2 * (-b / (a + 1)) * b + (-b / (a + 1)) ^ 2 * a =
      -(a + 2) * b ^ 2 / (a + 1) ^ 2 := by field_simp; ring
  rw [heq] at hh
  have hn := (le_div_iff₀ (sq_pos_of_pos hden)).1 hh
  simp only [zero_mul] at hn
  change b = 0
  nlinarith [sq_nonneg b]

theorem dot_zero_on_span {d : ℕ} (s : Set (Parameter d)) (u : Parameter d)
    (h : ∀ x ∈ s, dot x u = 0) {x : Parameter d}
    (hx : x ∈ Submodule.span ℝ s) : dot x u = 0 := by
  induction hx using Submodule.span_induction with
  | mem x hx => exact h x hx
  | zero => simp [dot]
  | add x y _ _ hx hy => rw [dot_left_add, hx, hy, add_zero]
  | smul c x _ hx => rw [dot_left_smul, hx, mul_zero]

theorem balanced_minimizer_predictions {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w z : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (hbal : Balanced D q w)
    (hz : ∀ u, weightedLoss D q z ≤ weightedLoss D q u) :
    ∀ i, q i ≠ 0 → dot (D.x i) z = dot (D.x i) w := by
  have hs : (∑ i, q i * (dot (D.x i) (z - w)) ^ 2) ≤ 0 := by
    have h := hz w
    rw [balanced_loss_difference D q w z hbal] at h
    linarith
  intro i hi
  have hterm : q i * (dot (D.x i) (z - w)) ^ 2 ≤ 0 :=
    le_trans (Finset.single_le_sum (f := fun j => q j * (dot (D.x j) (z - w)) ^ 2)
      (fun j _ => mul_nonneg (hq j) (sq_nonneg _))
      (Finset.mem_univ i)) hs
  have hpos : 0 < q i := lt_of_le_of_ne (hq i) (Ne.symm hi)
  have hsq : (dot (D.x i) (z - w)) ^ 2 = 0 := by nlinarith [sq_nonneg (dot (D.x i) (z - w))]
  rw [dot_sub] at hsq
  nlinarith [sq_nonneg (dot (D.x i) z - dot (D.x i) w)]

theorem span_preserving_minimizer_predictions {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w z : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (hbal : Balanced D q w) (hspan : SpanPreserving D q)
    (hz : ∀ u, weightedLoss D q z ≤ weightedLoss D q u) :
    ∀ i, dot (D.x i) z = dot (D.x i) w := by
  have hp := balanced_minimizer_predictions D q w z hq hbal hz
  intro i
  have hmem : D.x i ∈ Submodule.span ℝ (D.x '' {k | q k ≠ 0}) := by
    rw [hspan]
    exact Submodule.subset_span (Set.mem_range_self i)
  have h := dot_zero_on_span (D.x '' {k | q k ≠ 0}) (z - w) (by
    rintro x ⟨k, hk, rfl⟩
    rw [dot_sub, hp k hk, sub_self]) hmem
  rw [dot_sub] at h
  exact sub_eq_zero.mp h

/-- A balanced full-span selection returns the original minimum-norm solution.
This theorem is in the original Dataset semantics, with no geometric assumption. -/
theorem full_span_certificate_exact {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (wstar : Parameter d)
    (hstar : IsMinNormFit D D.p wstar) (hq : ∀ i, 0 ≤ q i)
    (hbal : Balanced D q wstar) (hspan : SpanPreserving D q) :
    IsMinNormFit D q wstar := by
  refine ⟨balanced_minimizes D q wstar hq hbal, ?_⟩
  intro z hz
  have hp := span_preserving_minimizer_predictions D q wstar z hq hbal hspan hz
  have heq : weightedLoss D D.p z = weightedLoss D D.p wstar := by
    unfold weightedLoss
    simp_rw [hp]
  apply hstar.2 z
  intro u
  rw [heq]
  exact hstar.1 u

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/FullRankInduction.lean <==
import UpperHalf.IntrinsicReduction
import UpperHalf.LineCompression
import UpperHalf.StructuralAlternative
import UpperHalf.Budget

namespace UpperHalf

/-- The auxiliary zero-gap case makes the dimension induction valid at every boundary. -/
def FullRankApproximation (d t : ℕ) : Prop :=
  ∀ (N : ℕ) (D : Dataset d N) (w : Parameter d), IsMinNormFit D D.p w →
    Submodule.span ℝ (Set.range D.x) = ⊤ → ∀ η : ℝ, 0 < η →
    ∃ q v, IsSelection q (max 1 (2 * d - t)) ∧ IsMinNormFit D q v ∧ SpanPreserving D q ∧
      risk D v ≤ (1 + (t : ℝ) / d) * risk D w + η

theorem anchor_fullrank_transfer {d N t a t' : ℕ} (D : Dataset d N) (w : Parameter d)
    (hw : IsMinNormFit D D.p w) (hfull : Submodule.span ℝ (Set.range D.x) = ⊤)
    (C : Finset (Fin N)) (hC : BalancedAnchor D w C)
    (hdim : Module.finrank ℝ (Submodule.span ℝ (D.x '' (C : Set (Fin N)))) = a)
    (hIH : FullRankApproximation (d - a) t')
    (hbudget : C.card + max 1 (2 * (d - a) - t') ≤ max 1 (2 * d - t))
    (hratio : (t' : ℝ) / (d - a : ℕ) ≤ (t : ℝ) / d)
    (η : ℝ) (hη : 0 < η) :
    ∃ q v, IsSelection q (max 1 (2 * d - t)) ∧ IsMinNormFit D q v ∧ SpanPreserving D q ∧
      risk D v ≤ (1 + (t : ℝ) / d) * risk D w + η := by
  obtain ⟨_, β, hβ, hβbal, hβsupp⟩ := hC
  have hWdim : Module.finrank ℝ (anchorSpace D β) = a := by
    change Module.finrank ℝ (Submodule.span ℝ (D.x '' {i | β i ≠ 0})) = a
    rw [hβsupp]
    exact hdim
  obtain ⟨L, hL, hRange⟩ := subspace_coordinate_map (orthSpace (anchorSpace D β)) (orthSpace_finrank _ hWdim)
  let D' := coordinateDataset D L w
  have hDfull : Submodule.span ℝ (Set.range D'.x) = ⊤ := coordinateDataset_full_span D L w hL hfull
  have hDfit : IsMinNormFit D' D'.p 0 := coordinateDataset_zero_fit D L w hw
  have hDval : risk D' 0 = risk D w := by rw [coordinateDataset_risk, map_zero, add_zero]
  obtain ⟨γ, z, hγ, hz, hγspan, hγrisk⟩ := hIH N D' 0 hDfit hDfull (η / 2) (by linarith)
  have hγfull : Submodule.span ℝ (D'.x '' {i | γ i ≠ 0}) = ⊤ := hγspan.trans hDfull
  obtain ⟨q, v, hq, hv, hspan, hrisk⟩ := coordinate_anchor_lift D β γ w L hRange z
    hβ hγ hβbal hz hγfull (η / 2) (by linarith)
  refine ⟨q, v, ⟨hq.1, hq.2.1, hq.2.2.trans hbudget⟩, hv, hspan, ?_⟩
  rw [hDval] at hγrisk
  have hh := mul_le_mul_of_nonneg_right hratio (risk_nonnegative D w)
  change risk D v < risk D' z + η / 2 at hrisk
  nlinarith

theorem zero_anchor_nat_ratio {d t : ℕ} (hd : 2 * t ≤ d) :
    ((t - 1 : ℕ) : ℝ) / (d - 1 : ℕ) ≤ (t : ℝ) / d := by
  by_cases ht : t ≤ 1
  · have heq : t - 1 = 0 := by omega
    rw [heq, Nat.cast_zero, zero_div]
    positivity
  · have htle : 1 ≤ t := by omega
    have hdle : 1 ≤ d := by omega
    rw [Nat.cast_sub htle, Nat.cast_sub hdle, Nat.cast_one]
    exact zero_anchor_ratio (d := (d : ℝ)) (t := (t : ℝ))
      (by exact_mod_cast (show 1 < t by omega)) (by exact_mod_cast hd)

theorem active_anchor_nat_ratio {d t a : ℕ} (hd : 2 * t ≤ d) (ha : 2 ≤ a) (hat : a ≤ t) :
    ((t - a + 1 : ℕ) : ℝ) / (d - a : ℕ) ≤ (t : ℝ) / d := by
  have had : a ≤ d := by omega
  rw [Nat.cast_add, Nat.cast_sub hat, Nat.cast_sub had, Nat.cast_one]
  exact anchor_ratio (by exact_mod_cast (show 0 < t by omega))
    (by exact_mod_cast hd) (by exact_mod_cast ha) (by exact_mod_cast hat)

theorem fullrank_approximation_all : ∀ d t, 2 * t ≤ d → FullRankApproximation d t := by
  intro d
  induction d using Nat.strong_induction_on with
  | h d ih =>
    intro t hdt N D w hw hfull η hη
    by_cases hd0 : d = 0
    · subst d
      have hx : ∀ i, D.x i = 0 := by intro i; ext j; exact Fin.elim0 j
      obtain ⟨q, hq, hf, hs, hr⟩ := zero_features_exact D w hx
      refine ⟨q, 0, by simpa using hq, hf, hs, ?_⟩
      rw [hr]
      simp only [Nat.cast_zero, div_zero, add_zero, one_mul]
      linarith
    · have hd : 0 < d := Nat.pos_of_ne_zero hd0
      have hzero : ∀ (C : Finset (Fin N)), BalancedAnchor D w C → C.card = 1 →
          Module.finrank ℝ (Submodule.span ℝ (D.x '' (C : Set (Fin N)))) = 1 →
          ∃ q v, IsSelection q (max 1 (2 * d - t)) ∧ IsMinNormFit D q v ∧ SpanPreserving D q ∧
            risk D v ≤ (1 + (t : ℝ) / d) * risk D w + η := by
        intro C hC hcard hdim
        apply anchor_fullrank_transfer D w hw hfull C hC hdim
          (ih (d - 1) (by omega) (t - 1) (by omega))
          (by rw [hcard]; omega) (zero_anchor_nat_ratio hdt) η hη
      by_cases hactive : ∀ i, gradient D w i = 0 → D.x i = 0
      · rcases regression_structural_alternative D w hd hw hfull with
          hexact | hmax | hanchor
        · obtain ⟨q, hq, hs, hf⟩ := hexact
          refine ⟨q, w, ⟨hq.1, hq.2.1, hq.2.2.trans (le_max_right _ _)⟩, hf, hs, ?_⟩
          have hp : 0 ≤ (t : ℝ) / d := by positivity
          have hR := risk_nonnegative D w
          nlinarith
        · obtain ⟨s, hs, hmin, hsize, ha⟩ := hmax
          obtain ⟨b, hbi, hbspan, hlines⟩ := maximal_certificate_feature_lines D w hd hw hfull s hs hmin hsize ha hactive
          obtain ⟨L⟩ := line_decomposition_of_independent_lines D hd b hbi hbspan hlines
          obtain ⟨q, v, hq, hv, hspan, hrisk⟩ := line_compression_upper (t := t) D L w hd (by omega) hw hfull
          exact ⟨q, v, ⟨hq.1, hq.2.1, hq.2.2.trans (le_max_right _ _)⟩, hv, hspan, by linarith⟩
        · obtain ⟨C, a, hC, hdim, ha⟩ := hanchor
          rcases ha with ⟨ha1, hcard⟩ | ⟨ha2, hat, hcard⟩
          · exact hzero C hC hcard (hdim.trans ha1)
          · apply anchor_fullrank_transfer D w hw hfull C hC hdim
              (ih (d - a) (by omega) (t - a + 1) (by omega))
              (by rw [hcard]; omega) (active_anchor_nat_ratio hdt ha2 hat) η hη
      · push_neg at hactive
        obtain ⟨i, hgi, hxi⟩ := hactive
        apply hzero {i} (zero_gradient_singleton_anchor D w i hgi) (by simp)
        have heq : D.x '' (({i} : Finset (Fin N)) : Set (Fin N)) = {D.x i} := by simp
        rw [heq]
        exact finrank_span_singleton (K := ℝ) hxi

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/GlobalCertificate.lean <==
import UpperHalf.AnchoredSpanning
import UpperHalf.GramSystem

open scoped BigOperators
namespace UpperHalf

theorem gradient_span_le_feature_span {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) :
    Submodule.span ℝ (gradient D w '' (s : Set (Fin N))) ≤
      Submodule.span ℝ (D.x '' (s : Set (Fin N))) := by
  apply Submodule.span_le.mpr
  rintro x ⟨i, hi, rfl⟩
  exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, hi, rfl⟩)

theorem gradient_full_certificate {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (hd : 0 < d) (s : Finset (Fin N))
    (hfull : Submodule.span ℝ (gradient D w '' (s : Set (Fin N))) = ⊤)
    (hp : PositivelySpans (fun i : s => gradient D w i)) : SupportCertificate D w s := by
  have hsfull : Submodule.span ℝ (D.x '' (s : Set (Fin N))) = ⊤ := by
    apply eq_top_iff.mpr
    rw [← hfull]
    exact gradient_span_le_feature_span D w s
  have hne : s.Nonempty := by
    by_contra hn
    have hem := Finset.not_nonempty_iff_eq_empty.mp hn
    have hb : (⊥ : Submodule ℝ (Parameter d)) = ⊤ := by
      simpa only [hem, Finset.coe_empty, Set.image_empty, Submodule.span_empty] using hsfull
    have hx : (Pi.single (⟨0, hd⟩ : Fin d) 1 : Parameter d) = 0 := by
      apply (Submodule.mem_bot ℝ).mp
      rw [hb]
      trivial
    have hh := congrFun hx (⟨0, hd⟩ : Fin d)
    simp at hh
  apply support_certificate_of_positive_spans D w s hne _ hp
  rw [hsfull]
  apply le_antisymm _ le_top
  rw [← hsfull]
  apply Submodule.span_mono
  exact Set.image_subset_range _ _

theorem full_gradient_cone_certificate_card {d N : ℕ} (D : Dataset d N)
    (w : Parameter d) (hd : 0 < d) (s : Finset (Fin N))
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (b : Finset (Parameter d)) (hb : b ⊆ Finset.univ.image (gradient D w))
    (hcone : ∀ x : Parameter d, ConeCombination b x) : s.card ≤ b.card := by
  classical
  obtain ⟨t, _, htcard, himage⟩ := finset_representatives (gradient D w) Finset.univ b hb
  have htimage : gradient D w '' (t : Set (Fin N)) = (b : Set (Parameter d)) := by
    rw [← Finset.coe_image, himage]
  have hfull : Submodule.span ℝ (gradient D w '' (t : Set (Fin N))) = ⊤ := by
    rw [htimage]
    exact eq_top_iff.mpr (fun x _ => coneCombination_mem_span (hcone x))
  have htp : PositivelySpans (fun i : t => gradient D w i) := by
    apply (indexed_cone_full_iff _).mpr
    have hr : Finset.univ.image (fun i : t => gradient D w i) = b := by
      calc
        _ = t.image (gradient D w) := by ext v; simp
        _ = b := himage
    rw [hr]
    exact fun x _ => hcone x
  exact (hmin t (gradient_full_certificate D w hd t hfull htp)).trans htcard

theorem full_data_gradient_cone {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (hw : IsMinNormFit D D.p w) :
    ∀ x ∈ Submodule.span ℝ ((Finset.univ.image (gradient D w) : Finset (Parameter d)) : Set (Parameter d)),
      ConeCombination (Finset.univ.image (gradient D w)) x := by
  classical
  apply (indexed_cone_full_iff _).mp
  apply positive_span_of_strict_balance (gradient D w) D.p D.positive
  exact (balanced_iff_gradient_sum D D.p w).mp
    (minimizer_balanced D D.p w (fun i => le_of_lt (D.positive i)) hw.1)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/GramProjection.lean <==
import UpperHalf.OrthogonalAlgebra

open scoped BigOperators
open Matrix
namespace UpperHalf

noncomputable def gramMap {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) :
    Module.End ℝ (Parameter d) := (gram D q).mulVecLin

theorem gramMap_apply {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (u : Parameter d) :
    gramMap D q u = gram D q *ᵥ u := rfl

theorem gramMap_mem {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (u : Parameter d) :
    gramMap D q u ∈ Submodule.span ℝ (D.x '' {i | q i ≠ 0}) := by
  rw [gramMap_apply, gram_mulVec]
  apply Submodule.sum_mem
  intro i _
  by_cases hi : q i = 0
  · simp [hi]
  · exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, hi, rfl⟩)

theorem gramMap_zero_of_orth {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (u : Parameter d) (hu : u ∈ orthSpace (Submodule.span ℝ (D.x '' {i | q i ≠ 0}))) :
    gramMap D q u = 0 := by
  rw [gramMap_apply, gram_mulVec]
  apply Finset.sum_eq_zero
  intro i _
  by_cases hi : q i = 0
  · simp [hi]
  · have hh := (mem_orthSpace _ u).mp hu (D.x i) (Submodule.subset_span ⟨i, hi, rfl⟩)
    simp [hh]

theorem gram_energy_zero_predictions {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (u : Parameter d) (hq : ∀ i, 0 ≤ q i) (he : dot u (gramMap D q u) = 0) :
    ∀ i, q i ≠ 0 → dot (D.x i) u = 0 := by
  intro i hi
  rw [gramMap_apply, gram_energy] at he
  have hb := Finset.single_le_sum (f := fun k => q k * (dot (D.x k) u) ^ 2)
    (fun k _ => mul_nonneg (hq k) (sq_nonneg _)) (Finset.mem_univ i)
  rw [he] at hb
  dsimp at hb
  have hp : 0 < q i := lt_of_le_of_ne (hq i) (Ne.symm hi)
  have hs : (dot (D.x i) u) ^ 2 = 0 := by nlinarith [sq_nonneg (dot (D.x i) u)]
  nlinarith [sq_nonneg (dot (D.x i) u)]

theorem gramMap_zero_iff_orth {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (u : Parameter d) (hq : ∀ i, 0 ≤ q i) :
    gramMap D q u = 0 ↔ u ∈ orthSpace (Submodule.span ℝ (D.x '' {i | q i ≠ 0})) := by
  constructor
  · intro h
    apply (mem_orthSpace _ u).mpr
    apply dot_zero_on_span
    rintro x ⟨i, hi, rfl⟩
    apply gram_energy_zero_predictions D q u hq _ i hi
    simp [h, dot]
  · exact gramMap_zero_of_orth D q u

noncomputable def gradientSum {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : Parameter d := ∑ i, q i • gradient D w i

theorem gradientSum_zero_iff {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : gradientSum D q w = 0 ↔ Balanced D q w :=
  (balanced_iff_gradient_sum D q w).symm

theorem gradientSum_add {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w u : Parameter d) : gradientSum D q (w + u) = gradientSum D q w + gramMap D q u := by
  rw [gramMap_apply, gram_mulVec]
  simp only [gradientSum, gradient, dot_add, smul_smul, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  rw [← add_smul]
  congr 1
  ring

theorem gramMap_weights {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (a b : ℝ) (u : Parameter d) :
    gramMap D (fun i => a * q i + b * r i) u = a • gramMap D q u + b • gramMap D r u := by
  simp only [gramMap_apply, gram_mulVec, Finset.smul_sum, smul_smul,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  rw [← add_smul]
  congr 1
  ring

theorem gradientSum_weights {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ)
    (a b : ℝ) (w : Parameter d) :
    gradientSum D (fun i => a * q i + b * r i) w =
      a • gradientSum D q w + b • gradientSum D r w := by
  simp [gradientSum, add_smul, MulAction.mul_smul, Finset.sum_add_distrib, Finset.smul_sum]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/GramSystem.lean <==
import UpperHalf.CertificateSupport
import UpperHalf.MatrixLimit
import Mathlib.LinearAlgebra.Matrix.ToLinearEquiv

open scoped BigOperators
open Matrix
namespace UpperHalf

def gram {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  fun j k => ∑ i, q i * D.x i j * D.x i k

theorem dot_comm {d : ℕ} (u v : Parameter d) : dot u v = dot v u := by
  simp [dot, mul_comm]

theorem dot_self {d : ℕ} (u : Parameter d) : dot u u = normSq u := by
  simp [dot, normSq, pow_two]

theorem normSq_eq_zero {d : ℕ} (u : Parameter d) : normSq u = 0 ↔ u = 0 := by
  constructor
  · intro h
    ext i
    have hi : (u i) ^ 2 ≤ 0 := by
      have hb := Finset.single_le_sum (f := fun j => (u j) ^ 2)
        (fun j _ => sq_nonneg (u j)) (Finset.mem_univ i)
      exact h ▸ hb
    change u i = 0
    nlinarith [sq_nonneg (u i)]
  · intro h; simp [h, normSq]

theorem full_span_annihilator_zero {d : ℕ} (s : Set (Parameter d)) (u : Parameter d)
    (hfull : Submodule.span ℝ s = ⊤) (h : ∀ x ∈ s, dot x u = 0) : u = 0 := by
  have hu : u ∈ Submodule.span ℝ s := by rw [hfull]; trivial
  have hh := dot_zero_on_span s u h hu
  rw [dot_self] at hh
  exact (normSq_eq_zero u).mp hh

theorem gram_mulVec {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (u : Parameter d) :
    gram D q *ᵥ u = ∑ i, (q i * dot (D.x i) u) • D.x i := by
  ext j
  simp only [Matrix.mulVec, dotProduct, gram, Finset.sum_mul, Finset.sum_apply,
    Pi.smul_apply, smul_eq_mul, dot, Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro k _
  ring

theorem gram_energy {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (u : Parameter d) :
    dot u (gram D q *ᵥ u) = ∑ i, q i * (dot (D.x i) u) ^ 2 := by
  rw [gram_mulVec]
  have hsum (v : Fin N → Parameter d) : dot u (∑ i, v i) = ∑ i, dot u (v i) := by
    simp only [dot, Finset.sum_apply, Finset.mul_sum]
    exact Finset.sum_comm
  rw [hsum]
  apply Finset.sum_congr rfl
  intro i _
  rw [dot_comm, dot_left_smul]
  ring

theorem gram_det_nonzero_of_full_span {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (hq : ∀ i, 0 ≤ q i)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0}) = ⊤) : (gram D q).det ≠ 0 := by
  intro hdet
  obtain ⟨u, hu, hgu⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr hdet
  apply hu
  apply full_span_annihilator_zero _ u hfull
  rintro x ⟨i, hi, rfl⟩
  have he := gram_energy D q u
  rw [hgu] at he
  have hz : (∑ k, q k * (dot (D.x k) u) ^ 2) = 0 := by simpa [dot] using he.symm
  have hterm : q i * (dot (D.x i) u) ^ 2 ≤ 0 := by
    have hh := Finset.single_le_sum (f := fun k => q k * (dot (D.x k) u) ^ 2)
      (fun k _ => mul_nonneg (hq k) (sq_nonneg _)) (Finset.mem_univ i)
    exact hz ▸ hh
  have hpos : 0 < q i := lt_of_le_of_ne (hq i) (Ne.symm hi)
  have hsq : (dot (D.x i) u) ^ 2 = 0 := by nlinarith [sq_nonneg (dot (D.x i) u)]
  nlinarith [sq_nonneg (dot (D.x i) u)]

theorem gram_full_span_of_det_nonzero {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (hdet : (gram D q).det ≠ 0) :
    Submodule.span ℝ (D.x '' {i | q i ≠ 0}) = ⊤ := by
  apply eq_top_iff.mpr
  intro x _
  let u := (gram D q)⁻¹ *ᵥ x
  have hu : gram D q *ᵥ u = x := by
    dsimp [u]
    rw [Matrix.mulVec_mulVec, Matrix.mul_nonsing_inv _ (isUnit_iff_ne_zero.mpr hdet),
      Matrix.one_mulVec]
  rw [← hu, gram_mulVec]
  apply Submodule.sum_mem
  intro i _
  by_cases hi : q i = 0
  · simp [hi]
  · exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, hi, rfl⟩)

theorem balanced_full_span_min_norm {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (hbal : Balanced D q w)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0}) = ⊤) : IsMinNormFit D q w := by
  refine ⟨balanced_minimizes D q w hq hbal, ?_⟩
  intro z hz
  have hp := balanced_minimizer_predictions D q w z hq hbal hz
  have heq : z - w = 0 := full_span_annihilator_zero _ _ hfull (by
    rintro x ⟨i, hi, rfl⟩
    rw [dot_sub, hp i hi, sub_self])
  have hw : z = w := sub_eq_zero.mp heq
  rw [hw]

theorem balanced_invertible_min_norm {d N : ℕ} (D : Dataset d N)
    (q : Fin N → ℝ) (w : Parameter d) (hq : ∀ i, 0 ≤ q i)
    (hbal : Balanced D q w) (hdet : (gram D q).det ≠ 0) : IsMinNormFit D q w :=
  balanced_full_span_min_norm D q w hq hbal (gram_full_span_of_det_nonzero D q hdet)

theorem risk_continuous {d N : ℕ} (D : Dataset d N) : Continuous (risk D) := by
  unfold risk weightedLoss dot
  fun_prop

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/IndexedGeometry.lean <==
import UpperHalf.CertificateSupport

open scoped BigOperators
namespace UpperHalf

variable {ι E : Type*} [Fintype ι] [AddCommGroup E] [Module ℝ E]

theorem coneCombination_indexed [DecidableEq E] (g : ι → E) {x : E}
    (hx : ConeCombination (Finset.univ.image g) x) :
    ∃ a : ι → ℝ, (∀ i, 0 ≤ a i) ∧ ∑ i, a i • g i = x := by
  classical
  let b := Finset.univ.image g
  obtain ⟨c, hc, hcx⟩ := hx
  have he : ∀ j : b, ∃ i : ι, g i = (j : E) := by
    intro j
    obtain ⟨i, _, hi⟩ := Finset.mem_image.mp j.property
    exact ⟨i, hi⟩
  choose v hv using he
  let a : ι → ℝ := fun i => ∑ j : b, if i = v j then c j else 0
  refine ⟨a, ?_, ?_⟩
  · intro i
    apply Finset.sum_nonneg
    intro j _
    by_cases hi : i = v j
    · simpa [hi] using hc j j.property
    · simp [hi]
  · change (∑ i, (∑ j : b, if i = v j then c j else 0) • g i) = x
    simp_rw [Finset.sum_smul]
    rw [Finset.sum_comm]
    simp only [ite_smul, zero_smul, Finset.sum_ite_eq', Finset.mem_univ, if_true, hv]
    exact (Finset.sum_attach b (fun y => c y • y)).trans hcx

theorem indexed_cone_full_iff [DecidableEq E] (g : ι → E) :
    PositivelySpans g ↔
      ∀ x ∈ Submodule.span ℝ ((Finset.univ.image g : Finset E) : Set E),
        ConeCombination (Finset.univ.image g) x := by
  have hr : ((Finset.univ.image g : Finset E) : Set E) = Set.range g := by simp
  constructor
  · intro h x hx
    obtain ⟨c, hc, heq⟩ := h x (hr ▸ hx)
    rw [← heq]
    exact coneCombination_sum Finset.univ (fun i => c i • g i) (fun i _ =>
      coneCombination_smul (hc i) (coneCombination_generator _ (Finset.mem_image.mpr
        ⟨i, Finset.mem_univ _, rfl⟩)))
  · intro h x hx
    exact coneCombination_indexed g (h x (hr.symm ▸ hx))

theorem finset_representatives {α β : Type*} [DecidableEq α] [DecidableEq β]
    (f : α → β) (s : Finset α) (b : Finset β) (hb : b ⊆ s.image f) :
    ∃ t ⊆ s, t.card ≤ b.card ∧ t.image f = b := by
  have hex : ∀ j : b, ∃ x ∈ s, f x = (j : β) := by
    intro j
    exact Finset.mem_image.mp (hb j.property)
  choose v hv hf using hex
  let t := Finset.univ.image v
  refine ⟨t, ?_, ?_, ?_⟩
  · intro x hx
    obtain ⟨j, _, rfl⟩ := Finset.mem_image.mp hx
    exact hv j
  · exact le_trans Finset.card_image_le (by simp)
  · ext y
    constructor
    · rintro hy
      obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hy
      obtain ⟨j, _, rfl⟩ := Finset.mem_image.mp hx
      rw [hf]
      exact j.property
    · intro hy
      exact Finset.mem_image.mpr ⟨v ⟨y, hy⟩, Finset.mem_image.mpr
        ⟨⟨y, hy⟩, Finset.mem_univ _, rfl⟩, hf ⟨y, hy⟩⟩

theorem support_certificate_of_positive_spans {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) (hne : s.Nonempty)
    (hspan : Submodule.span ℝ (D.x '' (s : Set (Fin N))) = Submodule.span ℝ (Set.range D.x))
    (hp : PositivelySpans (fun i : s => gradient D w i)) : SupportCertificate D w s := by
  classical
  obtain ⟨c, hc, hz⟩ := strict_balance_of_positive_span (fun i : s => gradient D w i) hp
  let a : Fin N → ℝ := fun i => if hi : i ∈ s then c ⟨i, hi⟩ else 0
  refine ⟨hne, hspan, a, ?_, ?_⟩
  · intro i hi
    simpa [a, hi] using hc ⟨i, hi⟩
  · rw [← Finset.sum_attach]
    simpa [a] using hz

theorem active_all_span {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) (ha : ∀ i ∈ s, gradient D w i ≠ 0) :
    Submodule.span ℝ (D.x '' (s : Set (Fin N))) =
      Submodule.span ℝ (gradient D w '' (s : Set (Fin N))) := by
  classical
  have heq : activeSupport D w s = s := by
    ext i
    simp only [activeSupport, Finset.mem_filter, and_iff_left_iff_imp]
    exact ha i
  simpa only [heq] using active_feature_gradient_span D w s

theorem minimum_all_active_certificate_positive_basis {d N : ℕ}
    (D : Dataset d N) (w : Parameter d) (s : Finset (Fin N))
    (hs : SupportCertificate D w s)
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (ha : ∀ i ∈ s, gradient D w i ≠ 0) :
    IsPositiveBasis (s.image (gradient D w)) ∧
      (s.image (gradient D w)).card = s.card := by
  classical
  let G := s.image (gradient D w)
  have hGspan : Submodule.span ℝ (G : Set (Parameter d)) =
      Submodule.span ℝ (Set.range D.x) := by
    have heq : (G : Set (Parameter d)) = gradient D w '' (s : Set (Fin N)) := by simp [G]
    rw [heq, ← active_all_span D w s ha]
    exact hs.2.1
  have hGne : G.Nonempty := hs.1.image _
  have hGzero : (0 : Parameter d) ∉ G := by
    rintro h
    obtain ⟨i, hi, hz⟩ := Finset.mem_image.mp h
    exact ha i hi hz
  have hr : Finset.univ.image (fun i : s => gradient D w i) = G := by
    ext v
    simp [G]
  have hp : PositivelySpans (fun i : s => gradient D w i) := by
    obtain ⟨_, _, c, hc, hz⟩ := hs
    exact positive_span_of_strict_balance (fun i : s => gradient D w i)
      (fun i : s => c i) (fun i => hc i i.property)
      ((Finset.sum_attach s (fun i => c i • gradient D w i)).trans hz)
  have hcone : ∀ x ∈ Submodule.span ℝ (G : Set (Parameter d)), ConeCombination G x := by
    simpa only [hr] using (indexed_cone_full_iff (fun i : s => gradient D w i)).mp hp
  have hsmall : ∀ b ⊆ G,
      (∀ x ∈ Submodule.span ℝ (G : Set (Parameter d)), ConeCombination b x) →
      s.card ≤ b.card := by
    intro b hb hbc
    obtain ⟨t, hts, hcard, himage⟩ := finset_representatives (gradient D w) s b hb
    have hbspan : Submodule.span ℝ (b : Set (Parameter d)) =
        Submodule.span ℝ (G : Set (Parameter d)) := by
      apply le_antisymm (Submodule.span_mono hb)
      intro x hx
      exact coneCombination_mem_span (hbc x hx)
    have htne : t.Nonempty := by
      obtain ⟨g, hg⟩ := hGne
      by_contra hn
      have hte := Finset.not_nonempty_iff_eq_empty.mp hn
      have hbe : b = ∅ := by rw [hte] at himage; simpa using himage.symm
      have hgspan : g ∈ Submodule.span ℝ (b : Set (Parameter d)) :=
        hbspan.symm ▸ Submodule.subset_span hg
      rw [hbe] at hgspan
      have hgzero : g = 0 := by simpa using hgspan
      exact hGzero (hgzero ▸ hg)
    have hta : ∀ i ∈ t, gradient D w i ≠ 0 := fun i hi => ha i (hts hi)
    have htspan : Submodule.span ℝ (D.x '' (t : Set (Fin N))) =
        Submodule.span ℝ (Set.range D.x) := by
      rw [active_all_span D w t hta]
      have he : gradient D w '' (t : Set (Fin N)) = (b : Set (Parameter d)) := by
        rw [← Finset.coe_image, himage]
      rw [he, hbspan, hGspan]
    have htr : Finset.univ.image (fun i : t => gradient D w i) = b := by
      calc
        _ = t.image (gradient D w) := by ext v; simp
        _ = b := himage
    have htp : PositivelySpans (fun i : t => gradient D w i) := by
      apply (indexed_cone_full_iff _).mpr
      rw [htr]
      intro x hx
      exact hbc x (hbspan ▸ hx)
    exact (hmin t (support_certificate_of_positive_spans D w t htne htspan htp)).trans hcard
  have hcard : G.card = s.card :=
    le_antisymm Finset.card_image_le (hsmall G (Finset.Subset.refl _) hcone)
  refine ⟨⟨hcone, ?_⟩, hcard⟩
  intro b hb hbc
  exact Finset.eq_of_subset_of_card_le hb (by rw [hcard]; exact hsmall b hb hbc)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/Induction.lean <==
import UpperHalf.Budget

namespace UpperHalf

/-- An abstract recursion theorem. Its structural hypotheses are deliberately explicit.
It is not the unconditional regression law. -/
theorem induction_of_structural_steps (P : ℕ → ℕ → Prop)
    (base : ∀ d, 2 ≤ d → P d 1)
    (step : ∀ d t, 2 ≤ t → 2 * t ≤ d →
      (∀ d' t', 1 ≤ t' → t' < t → 2 * t' ≤ d' → P d' t') → P d t) :
    ∀ t d, 1 ≤ t → 2 * t ≤ d → P d t := by
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro d ht hd
    by_cases h1 : t = 1
    · subst t
      exact base d (by omega)
    · apply step d t (by omega) hd
      intro d' t' ht' hlt hdim
      exact ih t' hlt d' ht' hdim

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/IntrinsicFit.lean <==
import UpperHalf.RankZero

open scoped BigOperators
namespace UpperHalf

theorem normSq_add {d : ℕ} (u v : Parameter d) :
    normSq (u + v) = normSq u + 2 * dot u v + normSq v := by
  simp only [normSq, dot, Pi.add_apply, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem minimizer_mem_feature_span {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) (hf : IsMinNormFit D q w) :
    w ∈ Submodule.span ℝ (D.x '' {i | q i ≠ 0}) := by
  let W := Submodule.span ℝ (D.x '' {i | q i ≠ 0})
  have hpred : ∀ i, q i ≠ 0 → dot (D.x i) (orthProj W w) = dot (D.x i) w := by
    intro i hi
    have hh := (mem_orthSpace W _).mp (quotientProj_mem W w) (D.x i) (Submodule.subset_span ⟨i, hi, rfl⟩)
    rw [quotientProj_apply, dot_sub] at hh
    linarith
  have heqloss : weightedLoss D q (orthProj W w) = weightedLoss D q w := by
    unfold weightedLoss
    apply Finset.sum_congr rfl
    intro i _
    by_cases hi : q i = 0
    · simp [hi]
    · rw [hpred i hi]
  have hnorm := hf.2 (orthProj W w) (fun z => heqloss.trans_le (hf.1 z))
  have horth := (mem_orthSpace W _).mp (quotientProj_mem W w) _ (orthProj_mem W w)
  have heq := normSq_add (orthProj W w) (quotientProj W w)
  rw [orthProj_add_quotientProj, horth] at heq
  have hQzero : quotientProj W w = 0 := by
    apply (normSq_eq_zero _).mp
    have := normSq_nonnegative (quotientProj W w)
    linarith
  have hw := orthProj_add_quotientProj W w
  rw [hQzero, add_zero] at hw
  rw [← hw]
  exact orthProj_mem W w

theorem balanced_mem_span_min_norm {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) (hq : ∀ i, 0 ≤ q i) (hbal : Balanced D q w)
    (hw : w ∈ Submodule.span ℝ (D.x '' {i | q i ≠ 0})) : IsMinNormFit D q w := by
  refine ⟨balanced_minimizes D q w hq hbal, ?_⟩
  intro z hz
  have hpred := balanced_minimizer_predictions D q w z hq hbal hz
  have horth : dot w (z - w) = 0 := dot_zero_on_span _ _ (by
    rintro x ⟨i, hi, rfl⟩
    rw [dot_sub, hpred i hi, sub_self]) hw
  have heq := normSq_add w (z - w)
  rw [add_sub_cancel, horth] at heq
  have := normSq_nonnegative (z - w)
  linarith

theorem gradientSum_mem_feature_span {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : gradientSum D q w ∈ Submodule.span ℝ (Set.range D.x) := by
  apply Submodule.sum_mem
  intro i _
  apply Submodule.smul_mem
  apply Submodule.smul_mem
  exact Submodule.subset_span ⟨i, rfl⟩

theorem intrinsic_coordinate_full_span {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hL : Function.Injective L) (hRange : LinearMap.range L = Submodule.span ℝ (Set.range D.x)) :
    Submodule.span ℝ (Set.range (coordinateDataset D L 0).x) = ⊤ := by
  apply span_eq_top_of_annihilator
  intro u hu
  have hLu : L u ∈ Submodule.span ℝ (Set.range D.x) := by rw [← hRange]; exact ⟨u, rfl⟩
  have heq : dot (L u) (L u) = 0 := dot_zero_on_span _ _ (by
    rintro x ⟨i, rfl⟩
    rw [← featureCoordinates_dot]
    exact hu _ ⟨i, rfl⟩) hLu
  apply hL
  rw [map_zero]
  exact (normSq_eq_zero _).mp ((dot_self _).symm.trans heq)

theorem intrinsic_coordinate_balanced {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hRange : LinearMap.range L = Submodule.span ℝ (Set.range D.x))
    (q : Fin N → ℝ) (z : Parameter e) (hz : Balanced (coordinateDataset D L 0) q z) :
    Balanced D q (L z) := by
  apply (gradientSum_zero_iff D q _).mp
  have hmem := gradientSum_mem_feature_span D q (L z)
  rw [← hRange] at hmem
  obtain ⟨v, hv⟩ := hmem
  have hh := coordinate_balanced_direction D L 0 q z v hz
  rw [zero_add, hv, dot_self] at hh
  exact (normSq_eq_zero _).mp hh

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/IntrinsicReduction.lean <==
import UpperHalf.IntrinsicFit

namespace UpperHalf

theorem intrinsic_selection_span {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hRange : LinearMap.range L = Submodule.span ℝ (Set.range D.x))
    (q : Fin N → ℝ)
    (hfull : Submodule.span ℝ ((coordinateDataset D L 0).x '' {i | q i ≠ 0}) = ⊤) :
    SpanPreserving D q := by
  let W := Submodule.span ℝ (Set.range D.x)
  let S := Submodule.span ℝ (D.x '' {i | q i ≠ 0})
  have hSW : S ≤ W := Submodule.span_mono (Set.image_subset_range _ _)
  apply le_antisymm hSW
  intro x hx
  have hQW : quotientProj S x ∈ W := by
    rw [quotientProj_apply]
    exact Submodule.sub_mem W hx (hSW (orthProj_mem S x))
  obtain ⟨u, hu⟩ := (show quotientProj S x ∈ LinearMap.range L by rw [hRange]; exact hQW)
  have hu0 : u = 0 := by
    apply full_span_annihilator_zero _ u hfull
    rintro y ⟨i, hi, rfl⟩
    change dot (featureCoordinates L (D.x i)) u = 0
    rw [featureCoordinates_dot, hu]
    exact (mem_orthSpace S _).mp (quotientProj_mem S x) _ (Submodule.subset_span ⟨i, hi, rfl⟩)
  have hQzero : quotientProj S x = 0 := by rw [← hu, hu0, map_zero]
  have heq := orthProj_add_quotientProj S x
  rw [hQzero, add_zero] at heq
  rw [← heq]
  exact orthProj_mem S x

theorem intrinsic_selection_fit {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d)
    (hRange : LinearMap.range L = Submodule.span ℝ (Set.range D.x))
    (q : Fin N → ℝ) (z : Parameter e) (hq : ∀ i, 0 ≤ q i)
    (hz : IsMinNormFit (coordinateDataset D L 0) q z)
    (hfull : Submodule.span ℝ ((coordinateDataset D L 0).x '' {i | q i ≠ 0}) = ⊤) :
    IsMinNormFit D q (L z) ∧ SpanPreserving D q := by
  have hspan := intrinsic_selection_span D L hRange q hfull
  refine ⟨balanced_mem_span_min_norm D q (L z) hq
    (intrinsic_coordinate_balanced D L hRange q z (minimizer_balanced _ _ _ hq hz.1)) ?_, hspan⟩
  rw [hspan, ← hRange]
  exact ⟨z, rfl⟩

theorem intrinsic_full_fit {d e N : ℕ} (D : Dataset d N)
    (L : Parameter e →ₗ[ℝ] Parameter d) (hL : Function.Injective L)
    (hRange : LinearMap.range L = Submodule.span ℝ (Set.range D.x))
    (w : Parameter d) (hw : IsMinNormFit D D.p w) :
    ∃ z : Parameter e, L z = w ∧ IsMinNormFit (coordinateDataset D L 0) D.p z ∧
      risk (coordinateDataset D L 0) z = risk D w := by
  have hmem := minimizer_mem_feature_span D D.p w hw
  have hsupp : {i | D.p i ≠ 0} = Set.univ := by
    ext i
    simp [ne_of_gt (D.positive i)]
  rw [hsupp, Set.image_univ, ← hRange] at hmem
  obtain ⟨z, hz⟩ := hmem
  have hmin : ∀ u, weightedLoss (coordinateDataset D L 0) D.p z ≤
      weightedLoss (coordinateDataset D L 0) D.p u := by
    intro u
    simp only [coordinateDataset_loss, zero_add, hz]
    exact hw.1 _
  have hfull := intrinsic_coordinate_full_span D L hL hRange
  have hfull' : Submodule.span ℝ ((coordinateDataset D L 0).x '' {i | D.p i ≠ 0}) = ⊤ := by
    rw [hsupp, Set.image_univ, hfull]
  refine ⟨z, hz, balanced_full_span_min_norm _ D.p z (fun i => le_of_lt (D.positive i))
    (minimizer_balanced _ _ _ (fun i => le_of_lt (D.positive i)) hmin) hfull', ?_⟩
  rw [coordinateDataset_risk, zero_add, hz]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/LineAlgebra.lean <==
import UpperHalf.LineCoordinates
import UpperHalf.ScalarBlock

open scoped BigOperators
namespace UpperHalf

theorem sum_lineRows {d N : ℕ} {E : Type*} [AddCommMonoid E]
    (D : Dataset d N) (L : LineDecomposition D) (f : Fin d → Fin N → E) :
    (∑ j, ∑ i ∈ lineRows D L j, f j i) =
      ∑ i, if L.scale i = 0 then 0 else f (L.index i) i := by
  classical
  simp only [lineRows, Finset.sum_filter]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  by_cases hi : L.scale i = 0
  · simp [hi]
  · simp [hi, Finset.sum_ite_eq]

theorem line_gradient_coordinates {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (q : Fin N → ℝ) (w : Parameter d) :
    gradientSum D q w = ∑ j,
      (∑ i ∈ lineRows D L j, q i * L.scale i * (dot (D.x i) w - D.y i)) • L.basis j := by
  simp_rw [Finset.sum_smul]
  rw [sum_lineRows]
  unfold gradientSum
  apply Finset.sum_congr rfl
  intro i _
  by_cases hi : L.scale i = 0
  · simp [gradient, L.feature i, hi]
  · simp only [hi, if_false, gradient, L.feature i, smul_smul]
    congr 1
    ring

theorem line_balance {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (w : Parameter d) (hw : IsMinNormFit D D.p w) (j : Fin d) :
    ∑ i ∈ lineRows D L j, D.p i * (L.scale i * (dot (D.x i) w - D.y i)) = 0 := by
  have hh := (gradientSum_zero_iff D D.p w).mpr
    (minimizer_balanced D D.p w (fun i => le_of_lt (D.positive i)) hw.1)
  rw [line_gradient_coordinates D L] at hh
  have hj := (Fintype.linearIndependent_iff.mp L.basis.linearIndependent) _ hh j
  simpa only [mul_assoc] using hj

theorem lineRows_nonempty {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤) (j : Fin d) : (lineRows D L j).Nonempty := by
  classical
  obtain ⟨u, hu⟩ := basisDot_surjective L.basis (Pi.single j 1)
  by_contra hn
  have hz : u = 0 := by
    apply full_span_annihilator_zero _ u hfull
    rintro x ⟨i, rfl⟩
    rw [L.feature i, dot_left_smul]
    have heq : dot (L.basis (L.index i)) u = (Pi.single j 1 : Parameter d) (L.index i) :=
      congrFun hu (L.index i)
    rw [heq]
    by_cases hi : L.scale i = 0
    · simp [hi]
    · have hij : L.index i ≠ j := by
        intro h
        exact hn ⟨i, (mem_lineRows D L j i).mpr ⟨h, hi⟩⟩
      simp [Pi.single_apply, hij, Ne.symm hij]
  rw [hz, map_zero] at hu
  have hh := congrFun hu j
  simp at hh

theorem line_energy {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (u : Parameter d) :
    (∑ i, D.p i * (dot (D.x i) u) ^ 2) =
      ∑ j, (∑ i ∈ lineRows D L j, D.p i * (L.scale i) ^ 2) * (dot (L.basis j) u) ^ 2 := by
  simp_rw [Finset.sum_mul]
  rw [sum_lineRows]
  apply Finset.sum_congr rfl
  intro i _
  by_cases hi : L.scale i = 0
  · simp [L.feature i, hi, dot]
  · simp only [hi, if_false, L.feature i, dot_left_smul]
    ring

theorem line_residual_sum_le_risk {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (w : Parameter d) :
    (∑ j, ∑ i ∈ lineRows D L j, D.p i * (dot (D.x i) w - D.y i) ^ 2) ≤ risk D w := by
  rw [sum_lineRows]
  apply Finset.sum_le_sum
  intro i _
  by_cases hi : L.scale i = 0
  · simpa only [hi, if_true] using mul_nonneg (le_of_lt (D.positive i)) (sq_nonneg (dot (D.x i) w - D.y i))
  · simp only [hi, if_false, le_refl]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/LineCompression.lean <==
import UpperHalf.LineSelection
import UpperHalf.CheapSubset

open scoped BigOperators
namespace UpperHalf

theorem line_compression_upper {d N t : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (w : Parameter d) (hd : 0 < d) (ht : t ≤ d) (hw : IsMinNormFit D D.p w)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤) :
    ∃ q v, IsSelection q (2 * d - t) ∧ IsMinNormFit D q v ∧ SpanPreserving D q ∧
      risk D v ≤ (1 + (t : ℝ) / d) * risk D w := by
  classical
  let r : Fin N → ℝ := fun i => dot (D.x i) w - D.y i
  let H : Fin d → ℝ := fun j => ∑ i ∈ lineRows D L j, D.p i * (L.scale i) ^ 2
  have hH : ∀ j, 0 ≤ H j := fun j => Finset.sum_nonneg
    (fun i _ => mul_nonneg (le_of_lt (D.positive i)) (sq_nonneg _))
  have hone : ∀ j, ∃ q u, BlockChoice (lineRows D L j) L.scale r q 1 u ∧
      H j * u ^ 2 ≤ ∑ i ∈ lineRows D L j, D.p i * (r i) ^ 2 := by
    intro j
    exact scalar_block_one_point _ (lineRows_nonempty D L hfull j) D.p L.scale r
      (fun i _ => D.positive i) (fun i hi => ((mem_lineRows D L j i).mp hi).2)
  choose qone uone hone hcost using hone
  have htwo : ∀ j, ∃ q, BlockChoice (lineRows D L j) L.scale r q 2 0 := by
    intro j
    exact scalar_block_two_points _ (lineRows_nonempty D L hfull j) D.p L.scale r
      (fun i _ => D.positive i) (fun i hi => ((mem_lineRows D L j i).mp hi).2)
      (line_balance D L w hw j)
  choose qtwo htwo using htwo
  let δ : Fin d → ℝ := fun j => H j * (uone j) ^ 2
  obtain ⟨T, _, hTcard, hTcost⟩ := exists_cheap_subset Finset.univ δ t (by simpa using ht)
  have hsumδ : (∑ j, δ j) ≤ risk D w :=
    (Finset.sum_le_sum (fun j _ => hcost j)).trans (line_residual_sum_le_risk D L w)
  have htc : (d : ℝ) * (∑ j ∈ T, δ j) ≤ (t : ℝ) * risk D w := by
    have hh : (d : ℝ) * (∑ j ∈ T, δ j) ≤ (t : ℝ) * ∑ j, δ j := by simpa using hTcost
    exact hh.trans (mul_le_mul_of_nonneg_left hsumδ (Nat.cast_nonneg t))
  let qlocal : Fin d → Fin N → ℝ := fun j => if j ∈ T then qone j else qtwo j
  let u : Parameter d := fun j => if j ∈ T then uone j else 0
  let n : Fin d → ℕ := fun j => if j ∈ T then 1 else 2
  have hchoice : ∀ j, BlockChoice (lineRows D L j) L.scale r (qlocal j) (n j) (u j) := by
    intro j
    dsimp [qlocal, n, u]
    split_ifs with hj
    · exact hone j
    · exact htwo j
  obtain ⟨v, hv'⟩ := basisDot_surjective L.basis (basisDot L.basis w + u)
  have hv : ∀ j, dot (L.basis j) v = dot (L.basis j) w + u j := fun j => congrFun hv' j
  let Q : Fin N → ℝ := fun i => ∑ j, qlocal j i
  have hQ : ∀ i, 0 ≤ Q i := fun i => Finset.sum_nonneg (fun j _ => (hchoice j).1 i)
  have hQsum : 0 < ∑ i, Q i := by
    obtain ⟨i, hi⟩ := (hchoice ⟨0, hd⟩).2.2.1
    have hb : qlocal ⟨0, hd⟩ i ≤ Q i :=
      Finset.single_le_sum (fun j _ => (hchoice j).1 i) (Finset.mem_univ _)
    exact Finset.sum_pos' (fun i _ => hQ i) ⟨i, Finset.mem_univ _, lt_of_lt_of_le hi hb⟩
  have hn : (∑ j, n j) = 2 * d - t := by
    have heq : ∀ j, n j + (if j ∈ T then 1 else 0) = 2 := by
      intro j
      dsimp [n]
      split_ifs <;> norm_num
    have hh := congrArg (fun f : Fin d → ℕ => ∑ j, f j) (funext heq)
    have htsum : (∑ j : Fin d, if j ∈ T then 1 else 0) = T.card := by simp
    dsimp at hh
    rw [Finset.sum_add_distrib, htsum, hTcard] at hh
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, Nat.cast_id] at hh
    omega
  have hcard : ({i | Q i ≠ 0} : Set (Fin N)).ncard ≤ 2 * d - t := by
    rw [← hn]
    exact line_choices_support_bound D L qlocal u n r hchoice
  have hspan := line_choices_full_span D L qlocal u n r hchoice
  have hfit : IsMinNormFit D Q v := balanced_full_span_min_norm D Q v hQ
    (line_choices_balanced D L w v qlocal u n hchoice hv) hspan
  refine ⟨fun i => (∑ k, Q k)⁻¹ * Q i, v,
    normalize_nonnegative_weights Q hQ hQsum hcard,
    scaled_min_norm D Q _ (inv_pos.mpr hQsum) v hfit, ?_, ?_⟩
  · unfold SpanPreserving
    have hsupport : {i | (∑ k, Q k)⁻¹ * Q i ≠ 0} = {i | Q i ≠ 0} := by
      ext i
      simp [ne_of_gt hQsum]
    rw [hsupport, hfull]
    exact hspan
  · have hrisk := balanced_loss_difference D D.p w v
      (minimizer_balanced D D.p w (fun i => le_of_lt (D.positive i)) hw.1)
    change risk D v = risk D w + ∑ i, D.p i * (dot (D.x i) (v - w)) ^ 2 at hrisk
    rw [line_energy D L] at hrisk
    have hu : ∀ j, dot (L.basis j) (v - w) = u j := by
      intro j
      rw [dot_sub, hv]
      ring
    simp_rw [hu] at hrisk
    have hsum : (∑ j, H j * (u j) ^ 2) = ∑ j ∈ T, δ j := by
      simp only [u, ite_pow, zero_pow (by omega : 2 ≠ 0), mul_ite, mul_zero]
      exact Fintype.sum_ite_mem T (fun j => H j * (uone j) ^ 2)
    change risk D v = risk D w + ∑ j, H j * (u j) ^ 2 at hrisk
    rw [hsum] at hrisk
    have hdR : (0 : ℝ) < d := by exact_mod_cast hd
    have hb : (∑ j ∈ T, δ j) ≤ ((t : ℝ) * risk D w) / d := (le_div_iff₀ hdR).mpr (by nlinarith [htc])
    rw [hrisk]
    calc
      _ ≤ risk D w + ((t : ℝ) * risk D w) / d := add_le_add_left hb _
      _ = _ := by ring

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/LineCoordinates.lean <==
import UpperHalf.MaximalRegression
import UpperHalf.CoordinateDataset

open scoped BigOperators
namespace UpperHalf

structure LineDecomposition {d N : ℕ} (D : Dataset d N) where
  basis : Basis (Fin d) ℝ (Parameter d)
  index : Fin N → Fin d
  scale : Fin N → ℝ
  feature : ∀ i, D.x i = scale i • basis (index i)

theorem line_decomposition_of_independent_lines {d N : ℕ} (D : Dataset d N) (hd : 0 < d)
    (b : Finset (Parameter d)) (hbi : LinearIndependent ℝ (fun v : b => (v : Parameter d)))
    (hbspan : Submodule.span ℝ (b : Set (Parameter d)) = ⊤)
    (hlines : ∀ i, D.x i = 0 ∨ ∃ y ∈ b, D.x i ∈ Submodule.span ℝ ({y} : Set (Parameter d))) :
    Nonempty (LineDecomposition D) := by
  classical
  let B : Basis b ℝ (Parameter d) := Basis.mk hbi (by simpa only [Subtype.range_coe_subtype] using ge_of_eq hbspan)
  have hcard : Fintype.card b = d := by
    simpa only [Parameter, Module.finrank_fin_fun] using (Module.finrank_eq_card_basis B).symm
  let e : b ≃ Fin d := Fintype.equivFinOfCardEq hcard
  let B' := B.reindex e
  have he : ∀ i, ∃ j : Fin d, ∃ c : ℝ, D.x i = c • B' j := by
    intro i
    rcases hlines i with hi | ⟨y, hy, hxy⟩
    · exact ⟨⟨0, hd⟩, 0, by simpa using hi⟩
    · obtain ⟨c, hc⟩ := Submodule.mem_span_singleton.mp hxy
      refine ⟨e ⟨y, hy⟩, c, ?_⟩
      simpa only [B', Basis.reindex_apply, Equiv.symm_apply_apply, B, Basis.mk_apply] using hc.symm
  choose j c hc using he
  exact ⟨⟨B', j, c, hc⟩⟩

noncomputable def basisDot {d : ℕ} (b : Basis (Fin d) ℝ (Parameter d)) :
    Module.End ℝ (Parameter d) where
  toFun u := fun j => dot (b j) u
  map_add' u v := by ext j; exact dot_add _ u v
  map_smul' c u := by ext j; rw [dot_comm, dot_left_smul, dot_comm]; rfl

theorem basisDot_surjective {d : ℕ} (b : Basis (Fin d) ℝ (Parameter d)) :
    Function.Surjective (basisDot b) := by
  apply LinearMap.surjective_of_injective
  apply (LinearMap.ker_eq_bot).mp
  apply LinearMap.ker_eq_bot'.mpr
  intro u hu
  apply full_span_annihilator_zero _ u b.span_eq
  rintro x ⟨j, rfl⟩
  exact congrFun hu j

theorem line_feature_nonzero {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D) (i : Fin N) :
    D.x i ≠ 0 ↔ L.scale i ≠ 0 := by
  rw [L.feature i]
  simp [smul_eq_zero, L.basis.ne_zero]

noncomputable def lineRows {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D) (j : Fin d) :
    Finset (Fin N) := Finset.univ.filter (fun i => L.index i = j ∧ L.scale i ≠ 0)

theorem mem_lineRows {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (j : Fin d) (i : Fin N) : i ∈ lineRows D L j ↔ L.index i = j ∧ L.scale i ≠ 0 := by
  simp [lineRows]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/LineSelection.lean <==
import UpperHalf.LineAlgebra

open scoped BigOperators
namespace UpperHalf

theorem line_choice_sum_at {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (q : Fin d → Fin N → ℝ) (u : Parameter d) (n : Fin d → ℕ) (r : Fin N → ℝ)
    (hq : ∀ j, BlockChoice (lineRows D L j) L.scale r (q j) (n j) (u j))
    (j : Fin d) (i : Fin N) (hi : i ∈ lineRows D L j) :
    (∑ k, q k i) = q j i := by
  classical
  apply Finset.sum_eq_single j
  · intro k _ hkj
    by_contra hk
    have hik := (mem_lineRows D L k i).mp ((hq k).2.1 i hk)
    have hij := (mem_lineRows D L j i).mp hi
    exact hkj (hik.1.symm.trans hij.1)
  · simp

theorem line_choices_full_span {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (q : Fin d → Fin N → ℝ) (u : Parameter d) (n : Fin d → ℕ) (r : Fin N → ℝ)
    (hq : ∀ j, BlockChoice (lineRows D L j) L.scale r (q j) (n j) (u j)) :
    Submodule.span ℝ (D.x '' {i | (∑ j, q j i) ≠ 0}) = ⊤ := by
  apply eq_top_iff.mpr
  rw [← L.basis.span_eq]
  apply Submodule.span_le.mpr
  rintro x ⟨j, rfl⟩
  obtain ⟨i, hip⟩ := (hq j).2.2.1
  have hi := (hq j).2.1 i (ne_of_gt hip)
  have hs := (mem_lineRows D L j i).mp hi
  have hx : D.x i ∈ Submodule.span ℝ (D.x '' {i | (∑ j, q j i) ≠ 0}) :=
    Submodule.subset_span ⟨i, by
      change (∑ k, q k i) ≠ 0
      rw [line_choice_sum_at D L q u n r hq j i hi]
      exact ne_of_gt hip, rfl⟩
  have heq : L.basis j = (L.scale i)⁻¹ • D.x i := by
    rw [L.feature i, hs.1, smul_smul, inv_mul_cancel₀ hs.2, one_smul]
  rw [heq]
  exact Submodule.smul_mem _ _ hx

theorem line_choices_balanced {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (w v : Parameter d) (q : Fin d → Fin N → ℝ) (u : Parameter d) (n : Fin d → ℕ)
    (hq : ∀ j, BlockChoice (lineRows D L j) L.scale
      (fun i => dot (D.x i) w - D.y i) (q j) (n j) (u j))
    (hv : ∀ j, dot (L.basis j) v = dot (L.basis j) w + u j) :
    Balanced D (fun i => ∑ j, q j i) v := by
  apply (gradientSum_zero_iff D _ v).mp
  rw [line_gradient_coordinates D L]
  apply Finset.sum_eq_zero
  intro j _
  have hh : (∑ i ∈ lineRows D L j, (∑ k, q k i) * L.scale i *
      (dot (D.x i) v - D.y i)) = 0 := by
    have heq : (∑ i ∈ lineRows D L j, (∑ k, q k i) * L.scale i *
        (dot (D.x i) v - D.y i)) =
        ∑ i ∈ lineRows D L j, q j i * L.scale i *
          (dot (D.x i) w - D.y i + L.scale i * u j) := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [line_choice_sum_at D L q u n _ hq j i hi]
      have hs := (mem_lineRows D L j i).mp hi
      rw [L.feature i, dot_left_smul, dot_left_smul, hs.1, hv]
      ring
    rw [heq]
    have hall := (hq j).2.2.2.2
    rw [← Finset.sum_subset (Finset.subset_univ (lineRows D L j))] at hall
    · exact hall
    · intro i _ hi
      have hqi : q j i = 0 := by
        by_contra hn
        exact hi ((hq j).2.1 i hn)
      simp [hqi]
  rw [hh, zero_smul]

theorem line_choices_support_bound {d N : ℕ} (D : Dataset d N) (L : LineDecomposition D)
    (q : Fin d → Fin N → ℝ) (u : Parameter d) (n : Fin d → ℕ) (r : Fin N → ℝ)
    (hq : ∀ j, BlockChoice (lineRows D L j) L.scale r (q j) (n j) (u j)) :
    ({i | (∑ j, q j i) ≠ 0} : Set (Fin N)).ncard ≤ ∑ j, n j := by
  classical
  let S : Fin d → Finset (Fin N) := fun j => {i | q j i ≠ 0}.toFinset
  have hs : {i | (∑ j, q j i) ≠ 0} ⊆ ((Finset.univ.biUnion S : Finset (Fin N)) : Set (Fin N)) := by
    intro i hi
    have he : ∃ j, q j i ≠ 0 := by
      by_contra hn
      push_neg at hn
      simp [hn] at hi
    obtain ⟨j, hj⟩ := he
    exact Finset.mem_biUnion.mpr ⟨j, Finset.mem_univ _, by simpa [S] using hj⟩
  have hcards : ∀ j, (S j).card ≤ n j := by
    intro j
    simpa only [S, Set.ncard_eq_toFinset_card'] using (hq j).2.2.2.1
  calc
    _ ≤ (Finset.univ.biUnion S).card := by
      simpa only [Set.ncard_coe_Finset] using Set.ncard_le_ncard hs
    _ ≤ ∑ j, (S j).card := Finset.card_biUnion_le
    _ ≤ ∑ j, n j := Finset.sum_le_sum (fun j _ => hcards j)

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/LowerBound.lean <==
import UpperHalf.Regression

namespace UpperHalf

theorem shifted_coordinate_identity (u : ℝ) :
    ((u - 1) ^ 2 + (u - 3) ^ 2) / 2 = 1 + (u - 2) ^ 2 := by ring

theorem shifted_zero_coordinate_cost : (0 - (2 : ℝ)) ^ 2 = 4 := by norm_num

theorem shifted_one_coordinate_cost (u : ℝ) (hu : u = 1 ∨ u = 3) :
    (u - 2) ^ 2 = 1 := by rcases hu with rfl | rfl <;> norm_num

theorem shifted_support_count {d t a b : ℕ}
    (hab : a + b ≤ d) (hbudget : 2 * (d - a - b) + a ≤ 2 * d - t)
    (ht : t ≤ 2 * d) :
    t ≤ a + 2 * b := by omega

theorem shifted_deficit_cost {a b t : ℕ} (hdeficit : t ≤ a + 2 * b) :
    t ≤ a + 4 * b := by omega

theorem shifted_ratio_lower {d a b t : ℝ}
    (hd : 0 < d) (hb : 0 ≤ b) (hdeficit : t ≤ a + 2 * b) :
    1 + t / d ≤ 1 + (a + 4 * b) / d := by
  apply add_le_add_left
  exact (div_le_div_iff_of_pos_right hd).2 (by linarith)

theorem shifted_matching_count {d t : ℕ} (ht : t ≤ d) :
    2 * (d - t) + t = 2 * d - t := by omega

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/MatrixLimit.lean <==
import Mathlib.Topology.Instances.Matrix
import Mathlib.Tactic

open Filter Matrix
open scoped Topology

namespace UpperHalf

/-- Continuity of finite-dimensional linear solves at a nonsingular limiting matrix.
This is the analytic inverse-continuity ingredient, not the entire anchor transfer. -/
theorem matrix_inverse_continuous {n : ℕ} (A : Matrix (Fin n) (Fin n) ℝ)
    (hdet : A.det ≠ 0) : ContinuousAt (fun M : Matrix (Fin n) (Fin n) ℝ => M⁻¹) A := by
  apply continuousAt_matrix_inv
  simpa only [Ring.inverse_eq_inv'] using (continuousAt_inv₀ hdet)

theorem matrix_solve_tendsto {n : ℕ}
    (A : ℝ → Matrix (Fin n) (Fin n) ℝ) (b : ℝ → Fin n → ℝ)
    (hA : ContinuousAt A 0) (hb : ContinuousAt b 0) (hdet : (A 0).det ≠ 0) :
    Tendsto (fun ε => (A ε)⁻¹ *ᵥ b ε) (𝓝 0) (𝓝 ((A 0)⁻¹ *ᵥ b 0)) := by
  have hi : ContinuousAt (fun ε => (A ε)⁻¹) 0 :=
    (matrix_inverse_continuous (A 0) hdet).comp hA
  apply continuousAt_pi.2
  intro i
  unfold Matrix.mulVec dotProduct
  apply tendsto_finset_sum
  intro j _
  exact (((continuous_apply j).continuousAt.comp
    ((continuous_apply i).continuousAt.comp hi)).mul
    ((continuous_apply j).continuousAt.comp hb))

/-- The vanishing anchor displacement after Schur elimination. -/
theorem schur_anchor_displacement_tendsto {n : ℕ}
    (K : ℝ → Matrix (Fin n) (Fin n) ℝ) (c : Fin n → ℝ)
    (hK : ContinuousAt K 0) (hdet : (K 0).det ≠ 0) :
    Tendsto (fun ε : ℝ => (-ε) • ((K ε)⁻¹ *ᵥ c)) (𝓝 0) (𝓝 0) := by
  have hs := matrix_solve_tendsto K (fun _ => c) hK continuousAt_const hdet
  have he : Tendsto (fun ε : ℝ => -ε) (𝓝 0) (𝓝 0) := by
    simpa using (tendsto_id : Tendsto (fun ε : ℝ => ε) (𝓝 0) (𝓝 0)).neg
  simpa using he.smul hs

/-- The quotient displacement converges once the eliminated anchor displacement vanishes. -/
theorem schur_quotient_displacement_tendsto {n m : ℕ}
    (v : ℝ → Fin n → ℝ) (T : Matrix (Fin m) (Fin n) ℝ) (z₀ : Fin m → ℝ)
    (hv : Tendsto v (𝓝 0) (𝓝 0)) :
    Tendsto (fun ε => z₀ - T *ᵥ v ε) (𝓝 0) (𝓝 z₀) := by
  have hT : Continuous (fun u : Fin n → ℝ => T *ᵥ u) :=
    continuous_const.matrix_mulVec continuous_id
  have hzero : Tendsto (fun ε => T *ᵥ v ε) (𝓝 0) (𝓝 0) := by
    simpa using hT.continuousAt.tendsto.comp hv
  simpa using tendsto_const_nhds.sub hzero

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/MaximalGeometry.lean <==
import UpperHalf.GlobalCertificate

open scoped BigOperators
namespace UpperHalf

variable {E : Type*} [AddCommGroup E] [Module ℝ E] [Module.Finite ℝ E]

theorem maximal_spanning_simplex_dimension [DecidableEq E] (s c : Finset E)
    (hs : ∀ x : E, ConeCombination s x)
    (hmin : ∀ b ⊆ s, (∀ x : E, ConeCombination b x) → 2 * Module.finrank ℝ E ≤ b.card)
    (hcs : c ⊆ s)
    (hc : ∀ x ∈ Submodule.span ℝ (c : Set E), ConeCombination c x)
    (hcard : c.card = Module.finrank ℝ (Submodule.span ℝ (c : Set E)) + 1) :
    Module.finrank ℝ (Submodule.span ℝ (c : Set E)) ≤ 1 := by
  obtain ⟨u, hus, hu, hucard⟩ := positive_spanning_anchor_subset s c (fun x _ => hs x) hcs hc
  have hfull : Submodule.span ℝ (s : Set E) = ⊤ :=
    eq_top_iff.mpr (fun x _ => coneCombination_mem_span (hs x))
  have hlower := hmin u hus (fun x => hu x (by rw [hfull]; trivial))
  have hdim := (Submodule.span ℝ (c : Set E)).finrank_quotient_add_finrank
  omega

theorem maximal_spanning_antipode [DecidableEq E] (s b : Finset E)
    (hs : ∀ x : E, ConeCombination s x)
    (hmin : ∀ c ⊆ s, (∀ x : E, ConeCombination c x) → 2 * Module.finrank ℝ E ≤ c.card)
    (hbs : b ⊆ s) (hb : ∀ x : E, ConeCombination b x) (x : E) (hx : x ∈ s) (hx0 : x ≠ 0) :
    ∃ y ∈ b, ∃ a : ℝ, 0 < a ∧ a • y = -x := by
  obtain ⟨t, htb, a, hli, ha, heq⟩ := positive_conic_independent_subset b (hb (-x))
  obtain ⟨hc, hdim, hcard⟩ := positive_representation_simplex t a x hli ha heq
  have hle := maximal_spanning_simplex_dimension s (insert x t) hs hmin
    (Finset.insert_subset hx (htb.trans hbs)) hc (by rw [hdim]; exact hcard)
  rw [hdim] at hle
  have htne : t.Nonempty := by
    by_contra hn
    rw [Finset.not_nonempty_iff_eq_empty.mp hn] at heq
    simp only [Finset.sum_empty] at heq
    exact hx0 (neg_eq_zero.mp heq.symm)
  have htc : t.card = 1 := by have := Finset.card_pos.mpr htne; omega
  obtain ⟨y, hy⟩ := Finset.card_eq_one.mp htc
  have hym : y ∈ t := by rw [hy]; simp
  exact ⟨y, htb hym, a y, ha y hym, by simpa only [hy, Finset.sum_singleton] using heq⟩

omit [Module.Finite ℝ E] in
theorem smul_neg_mem_line (a : ℝ) (x y : E) (h : a • y = -x) :
    x ∈ Submodule.span ℝ ({y} : Set E) := by
  have hm : -x ∈ Submodule.span ℝ ({y} : Set E) := by
    rw [← h]
    exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_singleton y))
  simpa only [neg_neg] using Submodule.neg_mem _ hm

theorem maximal_spanning_independent_lines [DecidableEq E] (s : Finset E)
    (hs : ∀ x : E, ConeCombination s x)
    (hmin : ∀ c ⊆ s, (∀ x : E, ConeCombination c x) → 2 * Module.finrank ℝ E ≤ c.card) :
    ∃ b : Finset E, b ⊆ s ∧ LinearIndependent ℝ (fun v : b => (v : E)) ∧
      Submodule.span ℝ (b : Set E) = ⊤ ∧
      ∀ x ∈ s, x = 0 ∨ ∃ y ∈ b, x ∈ Submodule.span ℝ ({y} : Set E) := by
  classical
  obtain ⟨B, hBs, hBpos, hBspan⟩ := positive_basis_subset_exists s (fun x _ => hs x)
  have hsfull : Submodule.span ℝ (s : Set E) = ⊤ :=
    eq_top_iff.mpr (fun x _ => coneCombination_mem_span (hs x))
  have hBfull : Submodule.span ℝ (B : Set E) = ⊤ := hBspan.trans hsfull
  have hBcone : ∀ x : E, ConeCombination B x := fun x => hBpos.1 x (by rw [hBfull]; trivial)
  have hrays := maximal_spanning_antipode s B hs hmin hBs hBcone
  obtain ⟨bset, hbs, hbspan, hbli⟩ := exists_linearIndependent ℝ (B : Set E)
  have hbfinite : bset.Finite := B.finite_toSet.subset hbs
  let b := hbfinite.toFinset
  have hbcoe : (b : Set E) = bset := by simp [b]
  have hbsub : b ⊆ B := by intro v hv; exact hbs (by simpa [← hbcoe] using hv)
  have hspan : Submodule.span ℝ (b : Set E) = ⊤ := by rw [hbcoe, hbspan, hBfull]
  have hbil : LinearIndependent ℝ (fun v : b => (v : E)) := by
    change LinearIndependent ℝ (fun v : (b : Set E) => (v : E))
    rw [hbcoe]
    exact hbli
  have hex : ∀ i : b, ∃ y ∈ B, ∃ a : ℝ, 0 < a ∧ a • y = -(i : E) := by
    intro i
    exact hrays i (hBs (hbsub i.property)) (hbil.ne_zero i)
  choose v hv a ha hf using hex
  let p := Finset.univ.image v
  have hpsub : p ⊆ B := by
    intro x hx
    obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
    exact hv i
  have hneg : ∀ x ∈ b, ConeCombination (b ∪ p) (-x) := by
    intro x hx
    let i : b := ⟨x, hx⟩
    have hmem : v i ∈ b ∪ p := Finset.mem_union_right _
      (Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩)
    simpa only [hf] using coneCombination_smul (le_of_lt (ha i)) (coneCombination_generator _ hmem)
  have heq : b ∪ p = B := hBpos.2 _ (Finset.union_subset hbsub hpsub) (by
    intro x _
    exact cone_contains_span_of_generator_negatives Finset.subset_union_left hneg x
      (by rw [hspan]; trivial))
  refine ⟨b, hbsub.trans hBs, hbil, hspan, ?_⟩
  intro x hx
  by_cases hx0 : x = 0
  · exact Or.inl hx0
  · right
    obtain ⟨y, hyB, c, _, hcy⟩ := hrays x hx hx0
    have hxy := smul_neg_mem_line c x y hcy
    rw [← heq] at hyB
    rcases Finset.mem_union.mp hyB with hy | hy
    · exact ⟨y, hy, hxy⟩
    · obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hy
      have hvline : v i ∈ Submodule.span ℝ ({(i : E)} : Set E) := by
        have hvrepr : v i = (a i)⁻¹ • (-(i : E)) := by
          rw [← hf i, smul_smul, inv_mul_cancel₀ (ne_of_gt (ha i)), one_smul]
        rw [hvrepr]
        exact Submodule.smul_mem _ _ (Submodule.neg_mem _ (Submodule.subset_span (Set.mem_singleton _)))
      refine ⟨i, i.property, ?_⟩
      exact (Submodule.span_le.mpr (Set.singleton_subset_iff.mpr hvline)) hxy

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/MaximalRegression.lean <==
import UpperHalf.MaximalGeometry

namespace UpperHalf

theorem maximal_certificate_gradient_lines {d N : ℕ} (D : Dataset d N)
    (w : Parameter d) (hd : 0 < d) (hw : IsMinNormFit D D.p w)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤)
    (s : Finset (Fin N)) (hs : SupportCertificate D w s)
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (hsize : s.card = 2 * d) (ha : ∀ i ∈ s, gradient D w i ≠ 0) :
    ∃ b : Finset (Parameter d), LinearIndependent ℝ (fun v : b => (v : Parameter d)) ∧
      Submodule.span ℝ (b : Set (Parameter d)) = ⊤ ∧
      ∀ i, gradient D w i = 0 ∨ ∃ y ∈ b,
        gradient D w i ∈ Submodule.span ℝ ({y} : Set (Parameter d)) := by
  classical
  let G := Finset.univ.image (gradient D w)
  have hGfull : Submodule.span ℝ (G : Set (Parameter d)) = ⊤ := by
    apply eq_top_iff.mpr
    rw [← hfull, ← hs.2.1, active_all_span D w s ha]
    apply Submodule.span_mono
    rintro x ⟨i, _, rfl⟩
    exact Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have hGcone : ∀ x : Parameter d, ConeCombination G x :=
    fun x => full_data_gradient_cone D w hw x (by change x ∈ Submodule.span ℝ (G : Set (Parameter d)); rw [hGfull]; trivial)
  have hGmin : ∀ c ⊆ G, (∀ x : Parameter d, ConeCombination c x) →
      2 * Module.finrank ℝ (Parameter d) ≤ c.card := by
    intro c hc hcone
    have hh := full_gradient_cone_certificate_card D w hd s hmin c hc hcone
    simpa only [hsize, Parameter, Module.finrank_fin_fun] using hh
  obtain ⟨b, _, hbi, hbspan, hlines⟩ := maximal_spanning_independent_lines G hGcone hGmin
  exact ⟨b, hbi, hbspan, fun i => hlines _ (Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩)⟩

theorem maximal_certificate_feature_lines {d N : ℕ} (D : Dataset d N)
    (w : Parameter d) (hd : 0 < d) (hw : IsMinNormFit D D.p w)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤)
    (s : Finset (Fin N)) (hs : SupportCertificate D w s)
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (hsize : s.card = 2 * d) (ha : ∀ i ∈ s, gradient D w i ≠ 0)
    (hactive : ∀ i, gradient D w i = 0 → D.x i = 0) :
    ∃ b : Finset (Parameter d), LinearIndependent ℝ (fun v : b => (v : Parameter d)) ∧
      Submodule.span ℝ (b : Set (Parameter d)) = ⊤ ∧
      ∀ i, D.x i = 0 ∨ ∃ y ∈ b, D.x i ∈ Submodule.span ℝ ({y} : Set (Parameter d)) := by
  obtain ⟨b, hbi, hbspan, hlines⟩ := maximal_certificate_gradient_lines D w hd hw hfull s hs hmin hsize ha
  refine ⟨b, hbi, hbspan, ?_⟩
  intro i
  rcases hlines i with hg | ⟨y, hy, hgy⟩
  · exact Or.inl (hactive i hg)
  · by_cases hr : dot (D.x i) w - D.y i = 0
    · left
      apply hactive i
      simp [gradient, hr]
    · right
      refine ⟨y, hy, ?_⟩
      have hx : D.x i = (dot (D.x i) w - D.y i)⁻¹ • gradient D w i := by
        rw [gradient, smul_smul, inv_mul_cancel₀ hr, one_smul]
      rw [hx]
      exact Submodule.smul_mem _ _ hgy

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/MixedSelection.lean <==
import UpperHalf.AnchorSystem

open scoped BigOperators
namespace UpperHalf

def mixedWeights {N : ℕ} (q r : Fin N → ℝ) (ε : ℝ) : Fin N → ℝ :=
  fun i => (1 - ε) * q i + ε * r i

theorem mixedWeights_nonnegative {N : ℕ} (q r : Fin N → ℝ) (ε : ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i) (hε : 0 ≤ ε) (hε1 : ε ≤ 1) :
    ∀ i, 0 ≤ mixedWeights q r ε i := by
  intro i
  exact add_nonneg (mul_nonneg (sub_nonneg.mpr hε1) (hq i)) (mul_nonneg hε (hr i))

theorem mixedWeights_support {N : ℕ} (q r : Fin N → ℝ) (ε : ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i) (hε : 0 < ε) (hε1 : ε < 1) :
    {i | mixedWeights q r ε i ≠ 0} = {i | q i ≠ 0 ∨ r i ≠ 0} := by
  ext i
  simp only [Set.mem_setOf_eq, mixedWeights]
  constructor
  · contrapose!
    rintro ⟨hq0, hr0⟩
    simp [hq0, hr0]
  · intro hi
    have ha := mul_nonneg (show 0 ≤ 1 - ε by linarith) (hq i)
    have hb := mul_nonneg (le_of_lt hε) (hr i)
    rcases hi with hi | hi
    · have hp := mul_pos (show 0 < 1 - ε by linarith) (lt_of_le_of_ne (hq i) (Ne.symm hi))
      linarith
    · have hp := mul_pos hε (lt_of_le_of_ne (hr i) (Ne.symm hi))
      linarith

theorem mixedWeights_selection {N n m : ℕ} (q r : Fin N → ℝ) (ε : ℝ)
    (hq : IsSelection q n) (hr : IsSelection r m) (hε : 0 < ε) (hε1 : ε < 1) :
    IsSelection (mixedWeights q r ε) (n + m) := by
  refine ⟨mixedWeights_nonnegative q r ε hq.1 hr.1 (le_of_lt hε) (le_of_lt hε1), ?_, ?_⟩
  · simp only [mixedWeights, Finset.sum_add_distrib, ← Finset.mul_sum, hq.2.1, hr.2.1]
    ring
  · rw [mixedWeights_support q r ε hq.1 hr.1 hε hε1]
    exact (Set.ncard_union_le {i | q i ≠ 0} {i | r i ≠ 0}).trans (Nat.add_le_add hq.2.2 hr.2.2)

theorem mixedWeights_full_span {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ) (ε : ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i) (hε : 0 < ε) (hε1 : ε < 1)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤) :
    Submodule.span ℝ (D.x '' {i | mixedWeights q r ε i ≠ 0}) = ⊤ := by
  rw [mixedWeights_support q r ε hq hr hε hε1, hfull]

theorem anchorSystem_det_nonzero {d N : ℕ} (D : Dataset d N) (q r : Fin N → ℝ) (ε : ℝ)
    (hq : ∀ i, 0 ≤ q i) (hr : ∀ i, 0 ≤ r i) (hε : 0 < ε) (hε1 : ε < 1)
    (hfull : Submodule.span ℝ (D.x '' {i | q i ≠ 0 ∨ r i ≠ 0}) = ⊤) :
    (LinearMap.toMatrix' (anchorSystem D q r ε)).det ≠ 0 := by
  intro h
  obtain ⟨u, hne, hu⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr h
  rw [toMatrix_mulVec] at hu
  have hG := anchorSystem_transform D q r ε u
  rw [hu, map_zero, map_zero, smul_zero, add_zero] at hG
  have hgdet := gram_det_nonzero_of_full_span D (mixedWeights q r ε)
    (mixedWeights_nonnegative q r ε hq hr (le_of_lt hε) (le_of_lt hε1))
    (mixedWeights_full_span D q r ε hq hr hε hε1 hfull)
  apply hgdet
  apply Matrix.exists_mulVec_eq_zero_iff.mp
  exact ⟨u, hne, hG.symm⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/NontrivialAnchor.lean <==
import UpperHalf.SimplexAnchor

open scoped BigOperators
namespace UpperHalf

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

theorem independent_smul_index {ι : Type*} [Fintype ι] (g : ι → E)
    (hli : LinearIndependent ℝ g) {i j : ι} {a b : ℝ} (ha : a ≠ 0)
    (heq : a • g i = b • g j) : i = j := by
  classical
  by_contra hne
  let c : ι → ℝ := fun k => (if k = i then a else 0) - (if k = j then b else 0)
  have hc : ∑ k, c k • g k = 0 := by
    simp [c, sub_smul, Finset.sum_sub_distrib, ite_smul, ← heq]
  have hi := (Fintype.linearIndependent_iff.mp hli) c hc i
  simp [c, hne] at hi
  exact ha hi

theorem positive_basis_zero_not_mem [DecidableEq E] (s : Finset E)
    (hs : IsPositiveBasis s) : (0 : E) ∉ s := by
  intro hz
  have heq : s.erase 0 = s := hs.2 _ (Finset.erase_subset _ _) (by
    intro x hx
    obtain ⟨a, ha, heq⟩ := hs.1 x hx
    refine ⟨a, fun v hv => ha v (Finset.mem_of_mem_erase hv), ?_⟩
    exact (Finset.sum_erase (f := fun v : E => a v • v) s (by simp)).trans heq)
  exact Finset.not_mem_erase 0 s (heq.symm ▸ hz)

theorem paired_positive_basis_card [Module.Finite ℝ E] [DecidableEq E]
    (s : Finset E) (hs : IsPositiveBasis s)
    (hfull : Submodule.span ℝ (s : Set E) = ⊤)
    (hrays : ∀ x ∈ s, ∃ y ∈ s, ∃ a : ℝ, 0 < a ∧ a • y = -x) :
    s.card = 2 * Module.finrank ℝ E := by
  obtain ⟨bset, hbs, hbspan, hbli⟩ := exists_linearIndependent ℝ (s : Set E)
  have hbfinite : bset.Finite := s.finite_toSet.subset hbs
  let b := hbfinite.toFinset
  have hbcoe : (b : Set E) = bset := by simp [b]
  have hbsub : b ⊆ s := by intro v hv; exact hbs (by simpa [← hbcoe] using hv)
  have hspan : Submodule.span ℝ (b : Set E) = ⊤ := by rw [hbcoe, hbspan, hfull]
  have hbil : LinearIndependent ℝ (fun v : b => (v : E)) := by
    change LinearIndependent ℝ (fun v : (b : Set E) => (v : E))
    rw [hbcoe]
    exact hbli
  have hbcard : b.card = Module.finrank ℝ E := by
    have hh := finrank_span_finset_eq_card (show LinearIndepOn ℝ id (b : Set E) from hbil)
    rw [hspan, finrank_top] at hh
    exact hh.symm
  have he : ∀ i : b, ∃ y ∈ s, ∃ a : ℝ, 0 < a ∧ a • y = -(i : E) :=
    fun i => hrays i (hbsub i.property)
  choose v hv a ha hf using he
  have hinj : Function.Injective v := by
    intro i j hij
    have hsm : a j • (i : E) = a i • (j : E) := by
      have hh : a j • (-(i : E)) = a i • (-(j : E)) := by
        rw [← hf i, ← hf j, hij, smul_comm]
      simpa only [smul_neg, neg_inj] using hh
    exact independent_smul_index (fun k : b => (k : E)) hbil (ne_of_gt (ha j)) hsm
  let p := Finset.univ.image v
  have hpcard : p.card = b.card := by
    rw [Finset.card_image_of_injective _ hinj]
    simp
  have hpsub : p ⊆ s := by
    intro x hx
    obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
    exact hv i
  have hdis : Disjoint b p := by
    apply Finset.disjoint_left.mpr
    intro x hxb hxp
    obtain ⟨i, _, hix⟩ := Finset.mem_image.mp hxp
    let j : b := ⟨x, hxb⟩
    have hrel : a i • (j : E) = (-1 : ℝ) • (i : E) := by
      simpa [j, hix] using hf i
    have hij := independent_smul_index (fun k : b => (k : E)) hbil (ne_of_gt (ha i)) hrel
    rw [hij] at hrel
    have hcoef := hbil.smul_left_injective i hrel
    have hap := ha i
    linarith
  have hneg : ∀ x ∈ b, ConeCombination (b ∪ p) (-x) := by
    intro x hx
    let i : b := ⟨x, hx⟩
    have hmem : v i ∈ b ∪ p := Finset.mem_union_right _ (Finset.mem_image.mpr
      ⟨i, Finset.mem_univ _, rfl⟩)
    have hh := coneCombination_smul (le_of_lt (ha i)) (coneCombination_generator _ hmem)
    simpa only [hf] using hh
  have heq : b ∪ p = s := hs.2 _ (Finset.union_subset hbsub hpsub) (by
    intro x _
    exact cone_contains_span_of_generator_negatives Finset.subset_union_left hneg x
      (by rw [hspan]; trivial))
  rw [← heq, Finset.card_union_of_disjoint hdis, hpcard, hbcard]
  omega

/-- A nonmaximal positive basis contains a balanced simplex of dimension at least two. -/
theorem nonmaximal_positive_basis_has_nontrivial_simplex [Module.Finite ℝ E] [DecidableEq E]
    (s : Finset E) (hs : IsPositiveBasis s)
    (hfull : Submodule.span ℝ (s : Set E) = ⊤)
    (hsmall : s.card < 2 * Module.finrank ℝ E) :
    ∃ c ⊆ s, (∀ z ∈ Submodule.span ℝ (c : Set E), ConeCombination c z) ∧
      c.card = Module.finrank ℝ (Submodule.span ℝ (c : Set E)) + 1 ∧
      2 ≤ Module.finrank ℝ (Submodule.span ℝ (c : Set E)) := by
  by_contra hn
  have hrays : ∀ x ∈ s, ∃ y ∈ s, ∃ a : ℝ, 0 < a ∧ a • y = -x := by
    intro x hx
    obtain ⟨t, hts, a, hli, ha, heq⟩ := positive_conic_independent_subset s
      (hs.1 (-x) (Submodule.neg_mem _ (Submodule.subset_span hx)))
    obtain ⟨hc, hd, hcard⟩ := positive_representation_simplex t a x hli ha heq
    have htlt : t.card < 2 := by
      by_contra hlt
      apply hn
      exact ⟨insert x t, Finset.insert_subset hx hts, hc, by rw [hd]; exact hcard,
        by rw [hd]; omega⟩
    have htne : t.Nonempty := by
      by_contra hempty
      have ht0 := Finset.not_nonempty_iff_eq_empty.mp hempty
      rw [ht0] at heq
      simp only [Finset.sum_empty] at heq
      have hxzero : x = 0 := neg_eq_zero.mp heq.symm
      exact positive_basis_zero_not_mem s hs (hxzero ▸ hx)
    have htcard : t.card = 1 := by have := Finset.card_pos.mpr htne; omega
    obtain ⟨y, hty⟩ := Finset.card_eq_one.mp htcard
    have hymem : y ∈ t := by rw [hty]; simp
    refine ⟨y, hts hymem, a y, ha y hymem, ?_⟩
    simpa [hty] using heq
  have hcard := paired_positive_basis_card s hs hfull hrays
  omega

/-- The exact geometric anchor needed in the upper-half induction, fully proved. -/
theorem near_maximal_simplex_anchor [Module.Finite ℝ E] [DecidableEq E]
    (s : Finset E) (hs : IsPositiveBasis s)
    (hfull : Submodule.span ℝ (s : Set E) = ⊤)
    {j : ℕ} (hj : 1 ≤ j) (hsize : s.card + j = 2 * Module.finrank ℝ E) :
    ∃ c ⊆ s, (∀ z ∈ Submodule.span ℝ (c : Set E), ConeCombination c z) ∧
      c.card = Module.finrank ℝ (Submodule.span ℝ (c : Set E)) + 1 ∧
      2 ≤ Module.finrank ℝ (Submodule.span ℝ (c : Set E)) ∧
      Module.finrank ℝ (Submodule.span ℝ (c : Set E)) ≤ j + 1 := by
  obtain ⟨c, hcs, hc, hcard, hdim⟩ :=
    nonmaximal_positive_basis_has_nontrivial_simplex s hs hfull (by omega)
  exact ⟨c, hcs, hc, hcard, hdim,
    simplex_anchor_dimension_bound s c hs hcs hc hcard hsize⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/OrthogonalAlgebra.lean <==
import UpperHalf.GramSystem
import Mathlib.LinearAlgebra.BilinearForm.Orthogonal
import Mathlib.LinearAlgebra.Matrix.BilinearForm
import Mathlib.LinearAlgebra.Projection

namespace UpperHalf

noncomputable def dotBilin (d : ℕ) : LinearMap.BilinForm ℝ (Parameter d) :=
  (1 : Matrix (Fin d) (Fin d) ℝ).toBilin'

theorem dotBilin_apply {d : ℕ} (u v : Parameter d) : dotBilin d u v = dot u v := by
  simp [dotBilin, Matrix.toBilin'_apply', dot, dotProduct]

noncomputable def orthSpace {d : ℕ} (W : Submodule ℝ (Parameter d)) :
    Submodule ℝ (Parameter d) := (dotBilin d).orthogonal W

theorem mem_orthSpace {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    u ∈ orthSpace W ↔ ∀ x ∈ W, dot x u = 0 := by
  simp [orthSpace, LinearMap.BilinForm.mem_orthogonal_iff,
    LinearMap.BilinForm.IsOrtho, dotBilin_apply]

theorem orthSpace_isCompl {d : ℕ} (W : Submodule ℝ (Parameter d)) : IsCompl W (orthSpace W) := by
  have hr : (dotBilin d).IsRefl := by
    intro x y h
    simpa only [LinearMap.BilinForm.IsOrtho, dotBilin_apply, dot_comm y x] using h
  apply ((dotBilin d).isCompl_orthogonal_iff_disjoint hr).mpr
  apply disjoint_iff.mpr
  apply le_antisymm _ bot_le
  intro x hx
  have hh := (mem_orthSpace W x).mp hx.2 x hx.1
  rw [dot_self] at hh
  exact (Submodule.mem_bot ℝ).mpr ((normSq_eq_zero x).mp hh)

noncomputable def orthProj {d : ℕ} (W : Submodule ℝ (Parameter d)) :
    Module.End ℝ (Parameter d) :=
  W.subtype.comp (W.linearProjOfIsCompl (orthSpace W) (orthSpace_isCompl W))

theorem orthProj_mem {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    orthProj W u ∈ W := (W.linearProjOfIsCompl (orthSpace W) (orthSpace_isCompl W) u).property

theorem orthProj_eq_self {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) (hu : u ∈ W) :
    orthProj W u = u := by
  exact congrArg Subtype.val (Submodule.linearProjOfIsCompl_apply_left (orthSpace_isCompl W) ⟨u, hu⟩)

theorem orthProj_eq_zero {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d)
    (hu : u ∈ orthSpace W) : orthProj W u = 0 := by
  exact congrArg Subtype.val
    (Submodule.linearProjOfIsCompl_apply_right' (orthSpace_isCompl W) u hu)

theorem sub_orthProj_mem {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    u - orthProj W u ∈ orthSpace W := by
  have heq := Submodule.linear_proj_add_linearProjOfIsCompl_eq_self (orthSpace_isCompl W) u
  have hrep : u - orthProj W u =
      (orthSpace W).subtype ((orthSpace W).linearProjOfIsCompl W (orthSpace_isCompl W).symm u) := by
    change u - orthProj W u = ((orthSpace W).linearProjOfIsCompl W (orthSpace_isCompl W).symm u : Parameter d)
    change orthProj W u + ((orthSpace W).linearProjOfIsCompl W (orthSpace_isCompl W).symm u : Parameter d) = u at heq
    exact sub_eq_iff_eq_add.mpr (heq.symm.trans (add_comm _ _))
  rw [hrep]
  exact ((orthSpace W).linearProjOfIsCompl W (orthSpace_isCompl W).symm u).property

noncomputable def quotientProj {d : ℕ} (W : Submodule ℝ (Parameter d)) :
    Module.End ℝ (Parameter d) := LinearMap.id - orthProj W

theorem quotientProj_apply {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    quotientProj W u = u - orthProj W u := rfl

theorem quotientProj_mem {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    quotientProj W u ∈ orthSpace W := sub_orthProj_mem W u

theorem quotientProj_eq_zero {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d)
    (hu : u ∈ W) : quotientProj W u = 0 := by
  rw [quotientProj_apply, orthProj_eq_self W u hu, sub_self]

theorem quotientProj_eq_self {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d)
    (hu : u ∈ orthSpace W) : quotientProj W u = u := by
  rw [quotientProj_apply, orthProj_eq_zero W u hu, sub_zero]

theorem orthProj_add_quotientProj {d : ℕ} (W : Submodule ℝ (Parameter d)) (u : Parameter d) :
    orthProj W u + quotientProj W u = u := by rw [quotientProj_apply]; abel

theorem dot_quotientProj_of_orth {d : ℕ} (W : Submodule ℝ (Parameter d))
    (u v : Parameter d) (hu : u ∈ orthSpace W) : dot u (quotientProj W v) = dot u v := by
  have hh := (mem_orthSpace W u).mp hu (orthProj W v) (orthProj_mem W v)
  rw [dot_comm] at hh
  rw [quotientProj_apply, dot_sub, hh, sub_zero]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/PairDataset.lean <==
import UpperHalf.ShiftedPairs
import UpperHalf.GramSystem

open scoped BigOperators
namespace UpperHalf

noncomputable def pairDataset (d : ℕ) (hd : 0 < d) : Dataset d (d + d) where
  x := Fin.addCases (fun j => Pi.single j 1) (fun j => Pi.single j 1)
  y := Fin.addCases (fun _ => 1) (fun _ => 3)
  p := fun _ => 1 / (2 * (d : ℝ))
  positive := fun _ => by positivity
  normalized := by
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, Nat.cast_add]
    have hne : (d : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hd)
    field_simp
    ring

theorem dot_single {d : ℕ} (j : Fin d) (w : Parameter d) :
    dot (Pi.single j 1) w = w j := by
  classical
  simp [dot, Pi.single_apply, ite_mul, Finset.sum_ite_eq']

theorem pairDataset_loss {d : ℕ} (hd : 0 < d) (q : Fin (d + d) → ℝ) (w : Parameter d) :
    weightedLoss (pairDataset d hd) q w =
      pairVectorTrain (fun j => q (Fin.castAdd d j)) (fun j => q (Fin.natAdd d j)) w := by
  unfold weightedLoss
  rw [Fin.sum_univ_add]
  simp only [pairDataset, Fin.addCases_left, Fin.addCases_right, dot_single,
    pairVectorTrain, pairTrain, Finset.sum_add_distrib]

theorem pairDataset_risk {d : ℕ} (hd : 0 < d) (w : Parameter d) :
    risk (pairDataset d hd) w = shiftedPairRisk w := by
  rw [risk, pairDataset_loss]
  simp only [pairDataset, pairVectorTrain, pairTrain]
  have ht (j : Fin d) :
      1 / (2 * (d : ℝ)) * (w j - 1) ^ 2 + 1 / (2 * (d : ℝ)) * (w j - 3) ^ 2 =
        1 / d + (w j - 2) ^ 2 / d := by ring
  simp_rw [ht, Finset.sum_add_distrib]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    ← Finset.sum_div, shiftedPairRisk]
  rw [mul_one_div_cancel (by exact_mod_cast Nat.ne_of_gt hd)]

theorem pairDataset_support {d : ℕ} (q : Fin (d + d) → ℝ) :
    ({i | q i ≠ 0} : Set (Fin (d + d))).ncard =
      ∑ j, pairRows (q (Fin.castAdd d j)) (q (Fin.natAdd d j)) := by
  classical
  rw [Set.ncard_eq_toFinset_card']
  have ht : ({i | q i ≠ 0} : Set (Fin (d + d))).toFinset =
      Finset.univ.filter (fun i => q i ≠ 0) := by ext i; simp
  rw [ht]
  have hb : (Finset.univ.filter (fun i => q i ≠ 0)).card =
      ∑ i, if q i ≠ 0 then (1 : ℕ) else 0 := by
    simpa only [Nat.cast_id] using (Finset.sum_boole (α := ℕ) (fun i => q i ≠ 0) Finset.univ).symm
  rw [hb, Fin.sum_univ_add]
  simp only [pairRows, Finset.sum_add_distrib]
  congr 1 <;> apply Finset.sum_congr rfl <;> intro i _ <;>
    split_ifs <;> simp_all

theorem pairDataset_full_fit {d : ℕ} (hd : 0 < d) :
    IsMinNormFit (pairDataset d hd) (pairDataset d hd).p (fun _ => 2) := by
  apply balanced_full_span_min_norm
  · exact fun i => le_of_lt ((pairDataset d hd).positive i)
  · apply (balanced_iff_gradient_sum _ _ _).mpr
    rw [Fin.sum_univ_add]
    simp only [pairDataset, gradient, Fin.addCases_left, Fin.addCases_right, dot_single]
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_eq_zero
    intro i _
    norm_num only
    simp only [smul_smul, mul_neg_one, mul_one, neg_smul, smul_neg, one_smul, add_neg_cancel]
  · apply eq_top_iff.mpr
    intro u _
    have hu : u = ∑ j, u j • (Pi.single j 1 : Parameter d) := by
      ext k
      simp [Pi.single_apply, Finset.sum_apply, Pi.smul_apply, ite_mul, mul_ite]
    rw [hu]
    apply Submodule.sum_mem
    intro j _
    apply Submodule.smul_mem
    apply Submodule.subset_span
    refine ⟨Fin.castAdd d j, ne_of_gt ((pairDataset d hd).positive _), ?_⟩
    simp [pairDataset]

theorem pairDataset_lower {d t : ℕ} (hd : 0 < d) (ht : t ≤ 2 * d)
    (q : Fin (d + d) → ℝ) (w : Parameter d)
    (hq : IsSelection q (2 * d - t)) (hfit : IsMinNormFit (pairDataset d hd) q w) :
    1 + (t : ℝ) / d ≤ risk (pairDataset d hd) w := by
  rw [pairDataset_risk]
  apply shifted_pairs_min_norm_lower hd ht
    (fun j => q (Fin.castAdd d j)) (fun j => q (Fin.natAdd d j)) w
    (fun j => hq.1 _) (fun j => hq.1 _)
  · intro z
    simpa only [pairDataset_loss] using hfit.1 z
  · intro z hz
    exact hfit.2 z (fun u => by simpa only [pairDataset_loss] using hz u)
  · rw [← pairDataset_support]
    exact hq.2.2

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/PositiveBasis.lean <==
import UpperHalf.PositiveSpan
import Mathlib.LinearAlgebra.Dimension.Finite
import Mathlib.LinearAlgebra.LinearIndependent.Lemmas

open scoped BigOperators
namespace UpperHalf

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

def ConeCombination (s : Finset E) (x : E) : Prop :=
  ∃ c : E → ℝ, (∀ v ∈ s, 0 ≤ c v) ∧ ∑ v ∈ s, c v • v = x

def IsPositiveBasis (s : Finset E) : Prop :=
  (∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination s x) ∧
  (∀ t ⊆ s, (∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination t x) → t = s)

theorem coneCombination_zero (s : Finset E) : ConeCombination s 0 := by
  refine ⟨fun _ => 0, by simp, by simp⟩

theorem coneCombination_generator (s : Finset E) {x : E} (hx : x ∈ s) :
    ConeCombination s x := by
  classical
  refine ⟨fun v => if v = x then 1 else 0, ?_, ?_⟩
  · intro v _; dsimp; split_ifs <;> norm_num
  · simp [ite_smul, hx]

theorem coneCombination_add {s : Finset E} {x y : E}
    (hx : ConeCombination s x) (hy : ConeCombination s y) :
    ConeCombination s (x + y) := by
  obtain ⟨c, hc, rfl⟩ := hx
  obtain ⟨b, hb, rfl⟩ := hy
  refine ⟨fun v => c v + b v, fun v hv => add_nonneg (hc v hv) (hb v hv), ?_⟩
  simp_rw [add_smul, Finset.sum_add_distrib]

theorem coneCombination_smul {s : Finset E} {x : E} {a : ℝ}
    (ha : 0 ≤ a) (hx : ConeCombination s x) : ConeCombination s (a • x) := by
  obtain ⟨c, hc, rfl⟩ := hx
  refine ⟨fun v => a * c v, fun v hv => mul_nonneg ha (hc v hv), ?_⟩
  simp_rw [mul_smul, Finset.smul_sum]

theorem coneCombination_mono {s t : Finset E} (hst : s ⊆ t) {x : E}
    (hx : ConeCombination s x) : ConeCombination t x := by
  classical
  obtain ⟨c, hc, heq⟩ := hx
  refine ⟨fun v => if v ∈ s then c v else 0, ?_, ?_⟩
  · intro v _; dsimp; split_ifs with hv
    · exact hc v hv
    · exact le_rfl
  · simp only [ite_smul, zero_smul]
    rw [← Finset.sum_filter]
    have hfilter : t.filter (fun v => v ∈ s) = s := by ext v; simp; exact fun hv => hst hv
    rw [hfilter]
    exact heq

theorem coneCombination_mem_span {s : Finset E} {x : E}
    (hx : ConeCombination s x) : x ∈ Submodule.span ℝ (s : Set E) := by
  obtain ⟨c, _, rfl⟩ := hx
  exact Submodule.sum_mem _ fun v hv =>
    Submodule.smul_mem _ _ (Submodule.subset_span hv)

theorem coneCombination_sum {ι : Type*} (a : Finset ι) {s : Finset E} (f : ι → E)
    (h : ∀ i ∈ a, ConeCombination s (f i)) : ConeCombination s (∑ i ∈ a, f i) := by
  classical
  induction a using Finset.induction_on with
  | empty => simpa using coneCombination_zero s
  | @insert i a hi ih =>
    rw [Finset.sum_insert hi]
    exact coneCombination_add (h i (Finset.mem_insert_self i a))
      (ih (fun j hj => h j (Finset.mem_insert_of_mem hj)))

theorem cone_contains_span_of_generator_negatives {s b : Finset E}
    (hb : b ⊆ s) (hneg : ∀ v ∈ b, ConeCombination s (-v)) :
    ∀ x ∈ Submodule.span ℝ (b : Set E), ConeCombination s x := by
  intro x hx
  have hh : ConeCombination s x ∧ ConeCombination s (-x) := by
    induction hx using Submodule.span_induction with
    | mem v hv => exact ⟨coneCombination_generator s (hb hv), hneg v hv⟩
    | zero => simpa using And.intro (coneCombination_zero s) (coneCombination_zero s)
    | add v w _ _ hv hw =>
      exact ⟨coneCombination_add hv.1 hw.1, by
        simpa only [neg_add] using coneCombination_add hv.2 hw.2⟩
    | smul a v _ hv =>
      by_cases ha : 0 ≤ a
      · exact ⟨coneCombination_smul ha hv.1, by
          simpa only [smul_neg] using coneCombination_smul ha hv.2⟩
      · have hn : 0 ≤ -a := by linarith
        exact ⟨by simpa using coneCombination_smul hn hv.2,
          by simpa using coneCombination_smul hn hv.1⟩
  exact hh.1

theorem dependent_finset_relation (s : Finset E)
    (h : ¬LinearIndependent ℝ (fun x : s => (x : E))) :
    ∃ g : E → ℝ, (∑ x ∈ s, g x • x = 0) ∧ ∃ x ∈ s, 0 < g x := by
  classical
  obtain ⟨c, hc, j, hj⟩ := Fintype.not_linearIndependent_iff.mp h
  let b : E → ℝ := fun x => if hx : x ∈ s then c ⟨x, hx⟩ else 0
  have hb : ∑ x ∈ s, b x • x = 0 := by
    rw [← Finset.sum_attach]
    simpa [b] using hc
  have hjb : b j ≠ 0 := by simpa [b, j.property] using hj
  by_cases hp : 0 < b j
  · exact ⟨b, hb, j, j.property, hp⟩
  · refine ⟨fun x => -b x, ?_, j, j.property, ?_⟩
    · simp_rw [neg_smul, Finset.sum_neg_distrib, hb, neg_zero]
    · change 0 < -b j
      rcases lt_or_gt_of_ne hjb with hh | hh <;> linarith

/-- The conic Caratheodory elimination step, proved directly by a coefficient pivot. -/
theorem coneCombination_erase_of_dependent [DecidableEq E] (s : Finset E) {x : E}
    (hdep : ¬LinearIndependent ℝ (fun v : s => (v : E)))
    (hx : ConeCombination s x) :
    ∃ v ∈ s, ConeCombination (s.erase v) x := by
  obtain ⟨f, hf, hfx⟩ := hx
  obtain ⟨g, hg, j, hjs, hjg⟩ := dependent_finset_relation s hdep
  let p := s.filter (fun v => 0 < g v)
  have hp : p.Nonempty := ⟨j, Finset.mem_filter.mpr ⟨hjs, hjg⟩⟩
  obtain ⟨v, hvp, hmin⟩ := p.exists_min_image (fun v => f v / g v) hp
  have hvs : v ∈ s := (Finset.mem_filter.mp hvp).1
  have hgv : 0 < g v := (Finset.mem_filter.mp hvp).2
  let k : E → ℝ := fun u => f u - (f v / g v) * g u
  have hkv : k v = 0 := by dsimp [k]; field_simp
  have hk : ∀ u ∈ s, 0 ≤ k u := by
    intro u hus
    change 0 ≤ f u - (f v / g v) * g u
    by_cases hgu : 0 < g u
    · have hh := hmin u (Finset.mem_filter.mpr ⟨hus, hgu⟩)
      have hmul := (le_div_iff₀ hgu).1 hh
      linarith
    · have hn : g u ≤ 0 := le_of_not_gt hgu
      have hratio : 0 ≤ f v / g v := div_nonneg (hf v hvs) (le_of_lt hgv)
      have hh := mul_nonpos_of_nonneg_of_nonpos hratio hn
      have hfu := hf u hus
      linarith
  refine ⟨v, hvs, k, fun u hu => hk u (Finset.mem_of_mem_erase hu), ?_⟩
  calc
    ∑ u ∈ s.erase v, k u • u = ∑ u ∈ s, k u • u :=
      Finset.sum_erase _ (by rw [hkv, zero_smul])
    _ = (∑ u ∈ s, f u • u) - (f v / g v) • (∑ u ∈ s, g u • u) := by
      simp [k, sub_smul, mul_smul, Finset.sum_sub_distrib, Finset.smul_sum]
    _ = x := by rw [hfx, hg, smul_zero, sub_zero]

theorem coneCombination_independent_subset [DecidableEq E] (s : Finset E) {x : E}
    (hx : ConeCombination s x) :
    ∃ t ⊆ s, ConeCombination t x ∧ LinearIndependent ℝ (fun v : t => (v : E)) := by
  induction s using Finset.strongInductionOn with
  | _ s ih =>
    by_cases hli : LinearIndependent ℝ (fun v : s => (v : E))
    · exact ⟨s, Finset.Subset.refl s, hx, hli⟩
    · obtain ⟨v, hv, he⟩ := coneCombination_erase_of_dependent s hli hx
      obtain ⟨t, ht, hc, hi⟩ := ih (s.erase v) (Finset.erase_ssubset hv) he
      exact ⟨t, ht.trans (Finset.erase_subset _ _), hc, hi⟩

theorem positive_basis_card_le_twice_finrank [Module.Finite ℝ E] [DecidableEq E]
    (s : Finset E) (hs : IsPositiveBasis s) : s.card ≤ 2 * Module.finrank ℝ E := by
  obtain ⟨bset, hbs, hbspan, hbli⟩ := exists_linearIndependent ℝ (s : Set E)
  have hbfinite : bset.Finite := s.finite_toSet.subset hbs
  let b := hbfinite.toFinset
  have hbcoe : (b : Set E) = bset := by simp [b]
  have hbsub : b ⊆ s := by intro v hv; exact hbs (by simpa [← hbcoe] using hv)
  have hspan : Submodule.span ℝ (b : Set E) = Submodule.span ℝ (s : Set E) := by
    rw [hbcoe]; exact hbspan
  have hbil : LinearIndependent ℝ (fun v : b => (v : E)) := by
    change LinearIndependent ℝ (fun v : (b : Set E) => (v : E))
    rw [hbcoe]
    exact hbli
  have hsum : -(∑ v ∈ b, v) ∈ Submodule.span ℝ (s : Set E) :=
    Submodule.neg_mem _ (Submodule.sum_mem _ fun v hv => Submodule.subset_span (hbsub hv))
  obtain ⟨c, hcs, hccone, hcli⟩ := coneCombination_independent_subset s (hs.1 _ hsum)
  have hbcsub : b ∪ c ⊆ s := Finset.union_subset hbsub hcs
  have hneg : ∀ v ∈ b, ConeCombination (b ∪ c) (-v) := by
    intro v hv
    have hbase := coneCombination_mono (Finset.subset_union_right : c ⊆ b ∪ c) hccone
    have hrest : ConeCombination (b ∪ c) (∑ u ∈ b.erase v, u) :=
      coneCombination_sum (b.erase v) id (fun u hu =>
        coneCombination_generator _ (Finset.mem_union_left _ (Finset.mem_of_mem_erase hu)))
    have heq : -(∑ u ∈ b, u) + (∑ u ∈ b.erase v, u) = -v := by
      have hh := Finset.sum_erase_add b id hv
      dsimp at hh
      rw [← hh]
      abel
    exact heq ▸ coneCombination_add hbase hrest
  have heq : b ∪ c = s := hs.2 (b ∪ c) hbcsub (by
    intro x hx
    apply cone_contains_span_of_generator_negatives Finset.subset_union_left hneg x
    rwa [hspan])
  rw [← heq]
  have hbcard := hbil.finset_card_le_finrank
  have hccard := hcli.finset_card_le_finrank
  have hu := Finset.card_union_le b c
  omega

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/PositiveSpan.lean <==
import Mathlib.Tactic
import Mathlib.LinearAlgebra.Finsupp.LinearCombination

open scoped BigOperators
namespace UpperHalf

variable {ι E : Type*} [Fintype ι] [AddCommGroup E] [Module ℝ E]

/-- Nonnegative combinations span the complete linear span of the family. -/
def PositivelySpans (g : ι → E) : Prop :=
  ∀ x ∈ Submodule.span ℝ (Set.range g),
    ∃ c : ι → ℝ, (∀ i, 0 ≤ c i) ∧ ∑ i, c i • g i = x

/-- A strictly positive dependence permits shifting every linear combination
into the nonnegative orthant without changing the represented vector. -/
theorem nonnegative_coefficients_of_strict_balance (g : ι → E) (c b : ι → ℝ)
    (hc : ∀ i, 0 < c i) (hzero : ∑ i, c i • g i = 0) :
    ∃ a : ι → ℝ, (∀ i, 0 ≤ a i) ∧
      ∑ i, a i • g i = ∑ i, b i • g i := by
  let M : ℝ := ∑ i, |b i| / c i
  have hM (i : ι) : |b i| / c i ≤ M :=
    Finset.single_le_sum (f := fun j => |b j| / c j)
      (fun j _ => div_nonneg (abs_nonneg _) (le_of_lt (hc j))) (Finset.mem_univ i)
  refine ⟨fun i => b i + M * c i, ?_, ?_⟩
  · intro i
    change 0 ≤ b i + M * c i
    have hh := (div_le_iff₀ (hc i)).1 (hM i)
    have hb := neg_abs_le (b i)
    linarith
  · simp_rw [add_smul, mul_smul, Finset.sum_add_distrib, ← Finset.smul_sum]
    rw [hzero, smul_zero, add_zero]

theorem positive_span_of_strict_balance (g : ι → E) (c : ι → ℝ)
    (hc : ∀ i, 0 < c i) (hzero : ∑ i, c i • g i = 0) :
    PositivelySpans g := by
  intro x hx
  obtain ⟨b, hb⟩ := (Submodule.mem_span_range_iff_exists_fun ℝ).mp hx
  obtain ⟨a, ha, heq⟩ := nonnegative_coefficients_of_strict_balance g c b hc hzero
  exact ⟨a, ha, heq.trans hb⟩

theorem strict_balance_of_positive_span (g : ι → E) (h : PositivelySpans g) :
    ∃ c : ι → ℝ, (∀ i, 0 < c i) ∧ ∑ i, c i • g i = 0 := by
  have he (j : ι) : ∃ c : ι → ℝ, (∀ i, 0 ≤ c i) ∧ ∑ i, c i • g i = -g j :=
    h (-g j) (Submodule.neg_mem _ (Submodule.subset_span (Set.mem_range_self j)))
  choose c hc heq using he
  refine ⟨fun i => 1 + ∑ j, c j i, ?_, ?_⟩
  · intro i
    change 0 < 1 + ∑ j, c j i
    have hp : 0 ≤ ∑ j, c j i := Finset.sum_nonneg fun j _ => hc j i
    linarith
  · simp_rw [add_smul, one_smul, Finset.sum_smul, Finset.sum_add_distrib]
    rw [Finset.sum_comm]
    simp_rw [heq, Finset.sum_neg_distrib]
    exact add_neg_cancel _

theorem positive_span_iff_strict_balance (g : ι → E) :
    PositivelySpans g ↔ ∃ c : ι → ℝ, (∀ i, 0 < c i) ∧ ∑ i, c i • g i = 0 :=
  ⟨strict_balance_of_positive_span g,
    fun ⟨c, hc, hz⟩ => positive_span_of_strict_balance g c hc hz⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/RankZero.lean <==
import UpperHalf.CoordinateAnchor

open scoped BigOperators
namespace UpperHalf

theorem dataset_nonempty {d N : ℕ} (D : Dataset d N) : 0 < N := by
  by_contra hn
  have hN : N = 0 := by omega
  subst N
  have hh := D.normalized
  simp at hh

theorem dataset_one_selection {d N : ℕ} (D : Dataset d N) : ∃ q : Fin N → ℝ, IsSelection q 1 := by
  classical
  let i : Fin N := ⟨0, dataset_nonempty D⟩
  have hh := normalize_positive_support ({i} : Finset (Fin N)) (by simp) (fun _ => 1)
    (fun _ _ => by norm_num)
  exact ⟨_, by simpa using hh.1⟩

theorem zero_features_exact {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (hx : ∀ i, D.x i = 0) :
    ∃ q, IsSelection q 1 ∧ IsMinNormFit D q 0 ∧ SpanPreserving D q ∧ risk D 0 = risk D w := by
  obtain ⟨q, hq⟩ := dataset_one_selection D
  have hloss : ∀ z, weightedLoss D q 0 = weightedLoss D q z := by
    intro z
    simp [weightedLoss, hx, dot]
  have hspan (s : Set (Fin N)) : Submodule.span ℝ (D.x '' s) = ⊥ := by
    apply le_antisymm _ bot_le
    apply Submodule.span_le.mpr
    rintro x ⟨i, _, rfl⟩
    simp [hx]
  refine ⟨q, hq, ⟨fun z => (hloss z).le, fun z _ => ?_⟩, ?_, ?_⟩
  · simpa [normSq] using normSq_nonnegative z
  · unfold SpanPreserving
    rw [hspan]
    have hh : Set.range D.x = D.x '' Set.univ := by simp
    rw [hh, hspan]
  · simp [risk, weightedLoss, hx, dot]

theorem subspace_coordinate_map {d e : ℕ} (W : Submodule ℝ (Parameter d))
    (hdim : Module.finrank ℝ W = e) :
    ∃ L : Parameter e →ₗ[ℝ] Parameter d, Function.Injective L ∧ LinearMap.range L = W := by
  let E : Parameter e ≃ₗ[ℝ] W := LinearEquiv.ofFinrankEq (Parameter e) W (by
    rw [hdim]
    exact Module.finrank_fin_fun ℝ)
  let L := W.subtype.comp E.toLinearMap
  refine ⟨L, Subtype.val_injective.comp E.injective, ?_⟩
  ext x
  constructor
  · rintro ⟨u, rfl⟩
    exact (E u).property
  · intro hx
    obtain ⟨u, hu⟩ := E.surjective ⟨x, hx⟩
    exact ⟨u, congrArg Subtype.val hu⟩

theorem orthSpace_finrank {d a : ℕ} (W : Submodule ℝ (Parameter d))
    (hdim : Module.finrank ℝ W = a) : Module.finrank ℝ (orthSpace W) = d - a := by
  have hh := Submodule.finrank_add_eq_of_isCompl (orthSpace_isCompl W)
  rw [show Module.finrank ℝ (Parameter d) = d from Module.finrank_fin_fun ℝ] at hh
  rw [hdim] at hh
  omega

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/Regression.lean <==
import Mathlib.Tactic
import Mathlib.Analysis.InnerProductSpace.PiL2

open scoped BigOperators
namespace UpperHalf

abbrev Parameter (d : ℕ) := Fin d → ℝ

def dot {d : ℕ} (x w : Parameter d) : ℝ := ∑ j, x j * w j

def normSq {d : ℕ} (w : Parameter d) : ℝ := ∑ j, w j ^ 2

structure Dataset (d N : ℕ) where
  x : Fin N → Parameter d
  y : Fin N → ℝ
  p : Fin N → ℝ
  positive : ∀ i, 0 < p i
  normalized : ∑ i, p i = 1

def weightedLoss {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : ℝ :=
  ∑ i, q i * (dot (D.x i) w - D.y i) ^ 2

def risk {d N : ℕ} (D : Dataset d N) (w : Parameter d) : ℝ :=
  weightedLoss D D.p w

def IsMinNormFit {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ)
    (w : Parameter d) : Prop :=
  (∀ z, weightedLoss D q w ≤ weightedLoss D q z) ∧
  (∀ z, (∀ u, weightedLoss D q z ≤ weightedLoss D q u) → normSq w ≤ normSq z)

def IsSelection {N : ℕ} (q : Fin N → ℝ) (n : ℕ) : Prop :=
  (∀ i, 0 ≤ q i) ∧ (∑ i, q i = 1) ∧ ({i | q i ≠ 0} : Set (Fin N)).ncard ≤ n

def SpanPreserving {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) : Prop :=
  Submodule.span ℝ (D.x '' {i | q i ≠ 0}) = Submodule.span ℝ (Set.range D.x)

theorem dot_add {d : ℕ} (x w u : Parameter d) :
    dot x (w + u) = dot x w + dot x u := by
  simp [dot, mul_add, Finset.sum_add_distrib]

theorem risk_expansion {d N : ℕ} (D : Dataset d N) (w u : Parameter d)
    (hbalance : ∑ i, D.p i * (dot (D.x i) w - D.y i) * dot (D.x i) u = 0) :
    risk D (w + u) = risk D w + ∑ i, D.p i * (dot (D.x i) u) ^ 2 := by
  unfold risk weightedLoss
  simp_rw [dot_add]
  have hterm : ∀ i : Fin N,
      D.p i * (dot (D.x i) w + dot (D.x i) u - D.y i) ^ 2 =
      D.p i * (dot (D.x i) w - D.y i) ^ 2 +
      D.p i * (dot (D.x i) u) ^ 2 +
      2 * (D.p i * (dot (D.x i) w - D.y i) * dot (D.x i) u) := by
    intro i
    ring
  simp_rw [hterm, Finset.sum_add_distrib, ← Finset.mul_sum]
  rw [hbalance]
  ring

theorem risk_nonnegative {d N : ℕ} (D : Dataset d N) (w : Parameter d) :
    0 ≤ risk D w := by
  unfold risk weightedLoss
  exact Finset.sum_nonneg fun i _ => mul_nonneg (le_of_lt (D.positive i)) (sq_nonneg _)

theorem coordinate_balance_implies_directional_balance {d N : ℕ}
    (D : Dataset d N) (w u : Parameter d)
    (h : ∀ j, ∑ i, D.p i * (dot (D.x i) w - D.y i) * D.x i j = 0) :
    ∑ i, D.p i * (dot (D.x i) w - D.y i) * dot (D.x i) u = 0 := by
  simp only [dot, Finset.mul_sum]
  rw [Finset.sum_comm]
  simp only [← mul_assoc, ← Finset.sum_mul]
  have hh : ∀ j, ∑ i, D.p i * ((∑ k, D.x i k * w k) - D.y i) * D.x i j = 0 := h
  simp_rw [hh, zero_mul]
  simp

theorem normal_equations_minimize {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (h : ∀ j, ∑ i, D.p i * (dot (D.x i) w - D.y i) * D.x i j = 0)
    (z : Parameter d) : risk D w ≤ risk D z := by
  have he := risk_expansion D w (z - w) (coordinate_balance_implies_directional_balance D w (z - w) h)
  have hw : w + (z - w) = z := by ext j; simp
  rw [hw] at he
  rw [he]
  exact le_add_of_nonneg_right (Finset.sum_nonneg fun i _ =>
    mul_nonneg (le_of_lt (D.positive i)) (sq_nonneg _))

/-- The actual full theorem target; a proposition, not an assumed axiom or a theorem. -/
def UpperHalfRegressionLaw : Prop :=
  ∀ (d t N : ℕ), 2 ≤ d → 1 ≤ t → 2 * t ≤ d →
    ∀ (D : Dataset d N) (wstar : Parameter d),
      IsMinNormFit D D.p wstar → 0 < risk D wstar →
      ∀ ε : ℝ, 0 < ε →
        ∃ q w, IsSelection q (2 * d - t) ∧ IsMinNormFit D q w ∧
          SpanPreserving D q ∧
          risk D w ≤ (1 + (t : ℝ) / (d : ℝ) + ε) * risk D wstar

/-- A sharpness statement in the same original-data and normalized-selection semantics. -/
def UpperHalfSharpness : Prop :=
  ∀ d t : ℕ, 2 ≤ d → 1 ≤ t → 2 * t ≤ d →
    ∃ (N : ℕ) (D : Dataset d N) (wstar : Parameter d),
      IsMinNormFit D D.p wstar ∧ 0 < risk D wstar ∧
      (∀ q w, IsSelection q (2 * d - t) → IsMinNormFit D q w →
        (1 + (t : ℝ) / (d : ℝ)) * risk D wstar ≤ risk D w) ∧
      (∃ q w, IsSelection q (2 * d - t) ∧ IsMinNormFit D q w ∧
        risk D w = (1 + (t : ℝ) / (d : ℝ)) * risk D wstar)

/-- The required merge target. Merely defining this proposition proves nothing. -/
def SharpUpperHalfLaw : Prop := UpperHalfRegressionLaw ∧ UpperHalfSharpness

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/RegressionAnchor.lean <==
import UpperHalf.IndexedGeometry

open scoped BigOperators
namespace UpperHalf

def BalancedAnchor {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) : Prop :=
  s.Nonempty ∧ ∃ q, IsSelection q s.card ∧ Balanced D q w ∧
    {i | q i ≠ 0} = (s : Set (Fin N))

theorem anchor_of_positive_spans {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (s : Finset (Fin N)) (hne : s.Nonempty)
    (hp : PositivelySpans (fun i : s => gradient D w i)) : BalancedAnchor D w s := by
  classical
  obtain ⟨c, hc, hz⟩ := strict_balance_of_positive_span (fun i : s => gradient D w i) hp
  let a : Fin N → ℝ := fun i => if hi : i ∈ s then c ⟨i, hi⟩ else 0
  have ha : ∀ i ∈ s, 0 < a i := by
    intro i hi
    simpa [a, hi] using hc ⟨i, hi⟩
  have hzero : ∑ i ∈ s, a i • gradient D w i = 0 := by
    rw [← Finset.sum_attach]
    simpa [a] using hz
  obtain ⟨hsel, hsupport⟩ := normalize_positive_support s hne a ha
  exact ⟨hne, normalizedOn s a, hsel, normalize_gradient_balance D w s a hzero, hsupport⟩

/-- The nonzero-gradient branch now supplies an anchor in actual row indices. -/
theorem minimum_certificate_nontrivial_anchor {d N j : ℕ}
    (D : Dataset d N) (w : Parameter d) (s : Finset (Fin N))
    (hs : SupportCertificate D w s)
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (ha : ∀ i ∈ s, gradient D w i ≠ 0)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤)
    (hj : 1 ≤ j) (hsize : s.card + j = 2 * d) :
    ∃ C ⊆ s, BalancedAnchor D w C ∧
      ∃ a : ℕ, 2 ≤ a ∧ a ≤ j + 1 ∧ C.card = a + 1 ∧
        Module.finrank ℝ (Submodule.span ℝ (D.x '' (C : Set (Fin N)))) = a := by
  classical
  obtain ⟨hpb, hcard⟩ := minimum_all_active_certificate_positive_basis D w s hs hmin ha
  let G := s.image (gradient D w)
  have hGfull : Submodule.span ℝ (G : Set (Parameter d)) = ⊤ := by
    have hcoe : (G : Set (Parameter d)) = gradient D w '' (s : Set (Fin N)) := by simp [G]
    rw [hcoe, ← active_all_span D w s ha, hs.2.1, hfull]
  have hsize' : G.card + j = 2 * Module.finrank ℝ (Parameter d) := by
    simpa [G, Parameter, hcard] using hsize
  obtain ⟨c, hcs, hc, hcsize, hclower, hcupper⟩ :=
    near_maximal_simplex_anchor G hpb hGfull hj hsize'
  obtain ⟨C, hCs, hCcard, hCimage⟩ := finset_representatives (gradient D w) s c hcs
  have hCeq : C.card = c.card := le_antisymm hCcard (by
    rw [← hCimage]
    exact Finset.card_image_le)
  have hCne : C.Nonempty := Finset.card_pos.mp (by omega)
  have hCa : ∀ i ∈ C, gradient D w i ≠ 0 := fun i hi => ha i (hCs hi)
  have hCx : Submodule.span ℝ (D.x '' (C : Set (Fin N))) =
      Submodule.span ℝ (c : Set (Parameter d)) := by
    rw [active_all_span D w C hCa]
    rw [← Finset.coe_image, hCimage]
  have hr : Finset.univ.image (fun i : C => gradient D w i) = c := by
    calc
      _ = C.image (gradient D w) := by ext v; simp
      _ = c := hCimage
  have hp : PositivelySpans (fun i : C => gradient D w i) :=
    (indexed_cone_full_iff _).mpr (by simpa only [hr] using hc)
  exact ⟨C, hCs, anchor_of_positive_spans D w C hCne hp,
    Module.finrank ℝ (Submodule.span ℝ (c : Set (Parameter d))), hclower, hcupper,
    hCeq.trans hcsize, by rw [hCx]⟩

theorem minimum_certificate_feature_nonzero {d N : ℕ}
    (D : Dataset d N) (w : Parameter d) (s : Finset (Fin N))
    (hs : SupportCertificate D w s)
    (hmin : ∀ t, SupportCertificate D w t → s.card ≤ t.card)
    (hspan : Submodule.span ℝ (Set.range D.x) ≠ ⊥) :
    ∀ z ∈ s, D.x z ≠ 0 := by
  classical
  intro z hz hxz
  have hi : ∃ i ∈ s, D.x i ≠ 0 := by
    by_contra hn
    push_neg at hn
    apply hspan
    rw [← hs.2.1]
    apply le_antisymm _ bot_le
    apply Submodule.span_le.mpr
    rintro x ⟨i, his, rfl⟩
    simp [hn i his]
  obtain ⟨i, his, hix⟩ := hi
  have hiz : i ≠ z := by intro he; exact hix (he.symm ▸ hxz)
  have hne : (s.erase z).Nonempty := ⟨i, Finset.mem_erase.mpr ⟨hiz, his⟩⟩
  have hsp : Submodule.span ℝ (D.x '' ((s.erase z : Finset (Fin N)) : Set (Fin N))) =
      Submodule.span ℝ (Set.range D.x) := by
    rw [← hs.2.1]
    apply le_antisymm (Submodule.span_mono (Set.image_mono (Finset.erase_subset _ _)))
    apply Submodule.span_le.mpr
    rintro x ⟨k, hks, rfl⟩
    by_cases hkz : k = z
    · simp [hkz, hxz]
    · exact Submodule.subset_span ⟨k, Finset.mem_erase.mpr ⟨hkz, hks⟩, rfl⟩
  obtain ⟨_, _, c, hc, hzero⟩ := hs
  have hgzero : gradient D w z = 0 := by simp [gradient, hxz]
  have hc' : SupportCertificate D w (s.erase z) := ⟨hne, hsp, c,
    fun k hk => hc k (Finset.mem_of_mem_erase hk),
    (Finset.sum_erase (f := fun k => c k • gradient D w k) s
      (by dsimp; rw [hgzero, smul_zero])).trans hzero⟩
  have hbad := hmin _ hc'
  have hlt := Finset.card_erase_lt_of_mem hz
  omega

theorem zero_gradient_singleton_anchor {d N : ℕ} (D : Dataset d N) (w : Parameter d)
    (z : Fin N) (hz : gradient D w z = 0) : BalancedAnchor D w {z} := by
  apply anchor_of_positive_spans D w {z} (Finset.singleton_nonempty _)
  apply positive_span_of_strict_balance _ (fun _ : ({z} : Finset (Fin N)) => (1 : ℝ))
  · intro i; norm_num
  · simp [hz]

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/ScalarBlock.lean <==
import UpperHalf.Sharpness

open scoped BigOperators
namespace UpperHalf

def BlockChoice {N : ℕ} (s : Finset (Fin N)) (a r q : Fin N → ℝ) (n : ℕ) (u : ℝ) : Prop :=
  (∀ i, 0 ≤ q i) ∧ (∀ i, q i ≠ 0 → i ∈ s) ∧ (∃ i, 0 < q i) ∧
    ({i | q i ≠ 0} : Set (Fin N)).ncard ≤ n ∧
    ∑ i, q i * a i * (r i + a i * u) = 0

theorem scalar_block_best_row {N : ℕ} (s : Finset (Fin N)) (hs : s.Nonempty)
    (p a r : Fin N → ℝ) (hp : ∀ i ∈ s, 0 < p i) (ha : ∀ i ∈ s, a i ≠ 0) :
    ∃ i ∈ s, (∑ j ∈ s, p j * (a j) ^ 2) * ((r i) / (a i)) ^ 2 ≤
      ∑ j ∈ s, p j * (r j) ^ 2 := by
  classical
  let H := ∑ j ∈ s, p j * (a j) ^ 2
  let R := ∑ j ∈ s, p j * (r j) ^ 2
  have hH : 0 < H := Finset.sum_pos (fun i hi => mul_pos (hp i hi) (sq_pos_of_ne_zero (ha i hi))) hs
  by_contra hn
  push_neg at hn
  have hterms : ∀ i ∈ s, R * (p i * (a i) ^ 2) < H * (p i * (r i) ^ 2) := by
    intro i hi
    have hh := mul_lt_mul_of_pos_right (hn i hi) (mul_pos (hp i hi) (sq_pos_of_ne_zero (ha i hi)))
    change R * (p i * (a i) ^ 2) < H * (r i / a i) ^ 2 * (p i * (a i) ^ 2) at hh
    have heq : H * (r i / a i) ^ 2 * (p i * (a i) ^ 2) = H * (p i * (r i) ^ 2) := by
      field_simp [ha i hi]
      ring
    rw [heq] at hh
    exact hh
  have hh := Finset.sum_lt_sum_of_nonempty hs hterms
  simp only [← Finset.mul_sum] at hh
  change R * H < H * R at hh
  nlinarith

theorem block_single_choice {N : ℕ} (s : Finset (Fin N)) (a r : Fin N → ℝ)
    (i : Fin N) (hi : i ∈ s) (u : ℝ) (hz : r i + a i * u = 0) :
    BlockChoice s a r (Pi.single i 1) 1 u := by
  classical
  refine ⟨?_, ?_, ⟨i, by simp⟩, ?_, ?_⟩
  · intro j
    simp [Pi.single_apply]
    split_ifs <;> norm_num
  · intro j hj
    have heq : j = i := by
      by_contra h
      simp [Pi.single_apply, h, Ne.symm h] at hj
    exact heq ▸ hi
  · have heq : {j | (Pi.single i 1 : Fin N → ℝ) j ≠ 0} = {i} := by
      ext j
      simp [Pi.single_apply]
    rw [heq, Set.ncard_singleton]
  · simp [Pi.single_apply, ite_mul, Finset.sum_ite_eq', hz]

theorem scalar_block_one_point {N : ℕ} (s : Finset (Fin N)) (hs : s.Nonempty)
    (p a r : Fin N → ℝ) (hp : ∀ i ∈ s, 0 < p i) (ha : ∀ i ∈ s, a i ≠ 0) :
    ∃ q u, BlockChoice s a r q 1 u ∧
      (∑ j ∈ s, p j * (a j) ^ 2) * u ^ 2 ≤ ∑ j ∈ s, p j * (r j) ^ 2 := by
  obtain ⟨i, hi, hcost⟩ := scalar_block_best_row s hs p a r hp ha
  refine ⟨Pi.single i 1, -(r i / a i), block_single_choice s a r i hi _ ?_, ?_⟩
  · field_simp [ha i hi]
    ring
  · simpa only [neg_sq] using hcost

theorem block_choice_mono {N n m : ℕ} (s : Finset (Fin N)) (a r q : Fin N → ℝ)
    (u : ℝ) (h : BlockChoice s a r q n u) (hnm : n ≤ m) : BlockChoice s a r q m u :=
  ⟨h.1, h.2.1, h.2.2.1, h.2.2.2.1.trans hnm, h.2.2.2.2⟩

theorem block_pair_choice {N : ℕ} (s : Finset (Fin N)) (a r : Fin N → ℝ)
    (i j : Fin N) (hi : i ∈ s) (hj : j ∈ s)
    (hpos : 0 < a i * r i) (hneg : a j * r j < 0) :
    BlockChoice s a r (Pi.single i (-(a j * r j)) + Pi.single j (a i * r i)) 2 0 := by
  classical
  have hij : i ≠ j := by intro h; rw [h] at hpos; linarith
  let q : Fin N → ℝ := Pi.single i (-(a j * r j)) + Pi.single j (a i * r i)
  have hsupp : {k | q k ≠ 0} ⊆ ({i, j} : Set (Fin N)) := by
    intro k hk
    by_contra hn
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff, not_or] at hn
    simp [q, Pi.single_apply, hn.1, hn.2, Ne.symm hn.1, Ne.symm hn.2] at hk
  refine ⟨?_, ?_, ⟨i, ?_⟩, ?_, ?_⟩
  · intro k
    simp only [Pi.add_apply, Pi.single_apply]
    split_ifs <;> linarith
  · intro k hk
    rcases hsupp hk with h | h
    · exact h ▸ hi
    · exact h ▸ hj
  · simpa [Pi.single_apply, hij, Ne.symm hij] using neg_pos.mpr hneg
  · exact (Set.ncard_le_ncard hsupp).trans (by simp [hij])
  · simp only [Pi.add_apply, add_mul, mul_zero, add_zero, Pi.single_apply, ite_mul,
      zero_mul, Finset.sum_add_distrib, Finset.sum_ite_eq', Finset.mem_univ, if_true]
    ring

theorem scalar_block_two_points {N : ℕ} (s : Finset (Fin N)) (hs : s.Nonempty)
    (p a r : Fin N → ℝ) (hp : ∀ i ∈ s, 0 < p i) (ha : ∀ i ∈ s, a i ≠ 0)
    (hbal : ∑ i ∈ s, p i * (a i * r i) = 0) :
    ∃ q, BlockChoice s a r q 2 0 := by
  classical
  by_cases hz : ∃ i ∈ s, a i * r i = 0
  · obtain ⟨i, hi, hz⟩ := hz
    have hr : r i = 0 := (mul_eq_zero.mp hz).resolve_left (ha i hi)
    exact ⟨Pi.single i 1, block_choice_mono s a r _ 0
      (block_single_choice s a r i hi 0 (by simp [hr])) (by omega)⟩
  · push_neg at hz
    have hexp : ∃ i ∈ s, 0 < a i * r i := by
      by_contra hn
      push_neg at hn
      have hh : (∑ i ∈ s, -(p i * (a i * r i))) > 0 :=
        Finset.sum_pos (fun i hi => neg_pos.mpr (mul_neg_of_pos_of_neg (hp i hi)
          (lt_of_le_of_ne (hn i hi) (hz i hi)))) hs
      rw [Finset.sum_neg_distrib, hbal] at hh
      linarith
    have hexn : ∃ j ∈ s, a j * r j < 0 := by
      by_contra hn
      push_neg at hn
      have hh : (∑ i ∈ s, p i * (a i * r i)) > 0 :=
        Finset.sum_pos (fun i hi => mul_pos (hp i hi)
          (lt_of_le_of_ne (hn i hi) (Ne.symm (hz i hi)))) hs
      rw [hbal] at hh
      linarith
    obtain ⟨i, hi, hip⟩ := hexp
    obtain ⟨j, hj, hjn⟩ := hexn
    exact ⟨_, block_pair_choice s a r i j hi hj hip hjn⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/Sharpness.lean <==
import UpperHalf.PairDataset

open scoped BigOperators
namespace UpperHalf

theorem scaled_loss {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (c : ℝ) (w : Parameter d) :
    weightedLoss D (fun i => c * q i) w = c * weightedLoss D q w := by
  simp [weightedLoss, mul_assoc, Finset.mul_sum]

theorem scaled_min_norm {d N : ℕ} (D : Dataset d N) (q : Fin N → ℝ) (c : ℝ)
    (hc : 0 < c) (w : Parameter d) (hf : IsMinNormFit D q w) :
    IsMinNormFit D (fun i => c * q i) w := by
  constructor
  · intro z
    simp only [scaled_loss]
    exact mul_le_mul_of_nonneg_left (hf.1 z) (le_of_lt hc)
  · intro z hz
    apply hf.2 z
    intro u
    have hh := hz u
    simp only [scaled_loss] at hh
    exact (mul_le_mul_iff_of_pos_left hc).mp hh

theorem normalize_nonnegative_weights {N n : ℕ} (q : Fin N → ℝ)
    (hq : ∀ i, 0 ≤ q i) (hpos : 0 < ∑ i, q i)
    (hcard : ({i | q i ≠ 0} : Set (Fin N)).ncard ≤ n) :
    IsSelection (fun i => (∑ j, q j)⁻¹ * q i) n := by
  refine ⟨fun i => mul_nonneg (inv_nonneg.mpr (le_of_lt hpos)) (hq i), ?_, ?_⟩
  · rw [← Finset.mul_sum, inv_mul_cancel₀ (ne_of_gt hpos)]
  · have hs : {i | (∑ j, q j)⁻¹ * q i ≠ 0} = {i | q i ≠ 0} := by
      ext i
      simp [ne_of_gt hpos]
    rw [hs]
    exact hcard

theorem pairDataset_fit_of_positive_pairs {d : ℕ} (hd : 0 < d)
    (q₁ q₃ w : Parameter d) (h₁ : ∀ j, 0 < q₁ j) (h₃ : ∀ j, 0 ≤ q₃ j)
    (hf : ∀ j, PairFit (q₁ j) (q₃ j) (w j)) :
    IsMinNormFit (pairDataset d hd) (Fin.addCases q₁ q₃) w := by
  apply balanced_full_span_min_norm
  · intro i
    refine Fin.addCases (fun j => ?_) (fun j => ?_) i
    · simpa only [Fin.addCases_left] using le_of_lt (h₁ j)
    · simpa only [Fin.addCases_right] using h₃ j
  · apply (balanced_iff_gradient_sum _ _ _).mpr
    rw [Fin.sum_univ_add, ← Finset.sum_add_distrib]
    apply Finset.sum_eq_zero
    intro j _
    simp only [pairDataset, gradient, Fin.addCases_left, Fin.addCases_right, dot_single,
      smul_smul, ← add_smul]
    have hh : q₁ j * (w j - 1) + q₃ j * (w j - 3) = 0 := by
      have := (hf j).1
      nlinarith
    rw [hh, zero_smul]
  · apply eq_top_iff.mpr
    intro u _
    have hu : u = ∑ j, u j • (Pi.single j 1 : Parameter d) := by
      ext k
      simp [Pi.single_apply, Finset.sum_apply, Pi.smul_apply, ite_mul, mul_ite]
    rw [hu]
    apply Submodule.sum_mem
    intro j _
    apply Submodule.smul_mem
    apply Submodule.subset_span
    refine ⟨Fin.castAdd d j, ?_, ?_⟩
    · simpa using ne_of_gt (h₁ j)
    · simp [pairDataset]

theorem pairDataset_attains {d t : ℕ} (hd : 0 < d) (ht : t ≤ d) :
    ∃ q w, IsSelection q (2 * d - t) ∧ IsMinNormFit (pairDataset d hd) q w ∧
      risk (pairDataset d hd) w = 1 + (t : ℝ) / d := by
  classical
  obtain ⟨S, _, hS⟩ := Finset.exists_subset_card_eq
    (show t ≤ (Finset.univ : Finset (Fin d)).card by simpa using ht)
  obtain ⟨q₁, q₃, w, h₁, h₃, hf, hrows, hrisk⟩ := shifted_pairs_witness S
  let q : Fin (d + d) → ℝ := Fin.addCases q₁ q₃
  have hq : ∀ i, 0 ≤ q i := by
    intro i
    refine Fin.addCases (fun j => ?_) (fun j => ?_) i
    · simpa only [q, Fin.addCases_left] using le_of_lt (h₁ j)
    · simpa only [q, Fin.addCases_right] using h₃ j
  have hpos : 0 < ∑ i, q i := by
    apply Finset.sum_pos'
    · exact fun i _ => hq i
    · exact ⟨Fin.castAdd d ⟨0, hd⟩, Finset.mem_univ _,
        by simpa only [q, Fin.addCases_left] using h₁ ⟨0, hd⟩⟩
  have hcount : ({i | q i ≠ 0} : Set (Fin (d + d))).ncard ≤ 2 * d - t := by
    rw [pairDataset_support]
    simp only [q, Fin.addCases_left, Fin.addCases_right, hrows, hS, le_refl]
  refine ⟨fun i => (∑ j, q j)⁻¹ * q i, w,
    normalize_nonnegative_weights q hq hpos hcount,
    scaled_min_norm _ q _ (inv_pos.mpr hpos) w
      (pairDataset_fit_of_positive_pairs hd q₁ q₃ w h₁ h₃ hf), ?_⟩
  rw [pairDataset_risk, hrisk, hS]

/-- Sharpness in exactly the dataset and minimum-norm semantics of the main target. -/
theorem certifiedUpperHalfSharpness : UpperHalfSharpness := by
  intro d t hd ht hdt
  have hd0 : 0 < d := by omega
  refine ⟨d + d, pairDataset d hd0, fun _ => 2, pairDataset_full_fit hd0, ?_, ?_, ?_⟩
  · simp [pairDataset_risk, shiftedPairRisk]
  · intro q w hq hf
    have h := pairDataset_lower hd0 (show t ≤ 2 * d by omega) q w hq hf
    simpa [pairDataset_risk, shiftedPairRisk] using h
  · obtain ⟨q, w, hq, hf, heq⟩ := pairDataset_attains hd0 (show t ≤ d by omega)
    exact ⟨q, w, hq, hf, by simpa [pairDataset_risk, shiftedPairRisk] using heq⟩

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/ShiftedPairs.lean <==
import UpperHalf.LowerBound

open scoped BigOperators
namespace UpperHalf

def pairTrain (q₁ q₃ w : ℝ) : ℝ := q₁ * (w - 1) ^ 2 + q₃ * (w - 3) ^ 2

/-- Exact normal equation and minimum-norm rule for one diagonal coordinate. -/
def PairFit (q₁ q₃ w : ℝ) : Prop :=
  (q₁ + q₃) * w = q₁ + 3 * q₃ ∧ (q₁ = 0 → q₃ = 0 → w = 0)

theorem pair_train_expansion {q₁ q₃ w : ℝ} (hf : PairFit q₁ q₃ w) (z : ℝ) :
    pairTrain q₁ q₃ z = pairTrain q₁ q₃ w + (q₁ + q₃) * (z - w) ^ 2 := by
  unfold pairTrain
  have h := hf.1
  nlinarith [congrArg (fun v : ℝ => v * z) h, congrArg (fun v : ℝ => v * w) h]

theorem pair_fit_minimizes {q₁ q₃ w : ℝ} (h₁ : 0 ≤ q₁) (h₃ : 0 ≤ q₃)
    (hf : PairFit q₁ q₃ w) (z : ℝ) :
    pairTrain q₁ q₃ w ≤ pairTrain q₁ q₃ z := by
  rw [pair_train_expansion hf z]
  exact le_add_of_nonneg_right (mul_nonneg (add_nonneg h₁ h₃) (sq_nonneg _))

theorem pair_positive_minimizer_equation {q₁ q₃ w : ℝ}
    (hpos : 0 < q₁ + q₃)
    (hmin : ∀ z, pairTrain q₁ q₃ w ≤ pairTrain q₁ q₃ z) :
    (q₁ + q₃) * w = q₁ + 3 * q₃ := by
  let z := (q₁ + 3 * q₃) / (q₁ + q₃)
  have hz : PairFit q₁ q₃ z := by
    constructor
    · dsimp [z]; field_simp
    · intro h₁ h₃; exfalso; linarith
  have hexp := pair_train_expansion hz w
  have hle := hmin z
  have hsq : (w - z) ^ 2 = 0 := by nlinarith [sq_nonneg (w - z)]
  have hw : w = z := by nlinarith [sq_nonneg (w - z)]
  rw [hw]
  exact hz.1

def pairVectorTrain {d : ℕ} (q₁ q₃ w : Parameter d) : ℝ :=
  ∑ i, pairTrain (q₁ i) (q₃ i) (w i)

theorem separable_sum_update {d : ℕ} (f : Fin d → ℝ → ℝ)
    (w : Parameter d) (i : Fin d) (z : ℝ) :
    (∑ j, f j (Function.update w i z j)) =
      (∑ j, f j (w j)) - f i (w i) + f i z := by
  classical
  have hrest : (∑ j ∈ Finset.univ.erase i, f j (Function.update w i z j)) =
      ∑ j ∈ Finset.univ.erase i, f j (w j) := by
    apply Finset.sum_congr rfl
    intro j hj
    rw [Function.update_of_ne (Finset.ne_of_mem_erase hj)]
  have h₁ := Finset.sum_erase_add Finset.univ (fun j => f j (Function.update w i z j)) (Finset.mem_univ i)
  have h₂ := Finset.sum_erase_add Finset.univ (fun j => f j (w j)) (Finset.mem_univ i)
  rw [hrest] at h₁
  simp only [Function.update_self] at h₁
  linarith

/-- The true minimum-norm learner on the diagonal pair instance obeys PairFit in each coordinate. -/
theorem vector_min_norm_implies_pair_fit {d : ℕ} (q₁ q₃ w : Parameter d)
    (h₁ : ∀ i, 0 ≤ q₁ i) (h₃ : ∀ i, 0 ≤ q₃ i)
    (hmin : ∀ z, pairVectorTrain q₁ q₃ w ≤ pairVectorTrain q₁ q₃ z)
    (hnorm : ∀ z, (∀ u, pairVectorTrain q₁ q₃ z ≤ pairVectorTrain q₁ q₃ u) →
      normSq w ≤ normSq z) :
    ∀ i, PairFit (q₁ i) (q₃ i) (w i) := by
  intro i
  have hi : ∀ z, pairTrain (q₁ i) (q₃ i) (w i) ≤ pairTrain (q₁ i) (q₃ i) z := by
    intro z
    have hh := hmin (Function.update w i z)
    unfold pairVectorTrain at hh
    rw [separable_sum_update] at hh
    linarith
  constructor
  · by_cases hp : 0 < q₁ i + q₃ i
    · exact pair_positive_minimizer_equation hp hi
    · have hz₁ : q₁ i = 0 := by have := h₁ i; have := h₃ i; linarith
      have hz₃ : q₃ i = 0 := by have := h₁ i; have := h₃ i; linarith
      simp [hz₁, hz₃]
  · intro hz₁ hz₃
    have heq : pairVectorTrain q₁ q₃ (Function.update w i 0) = pairVectorTrain q₁ q₃ w := by
      unfold pairVectorTrain
      rw [separable_sum_update]
      simp [pairTrain, hz₁, hz₃]
    have hn := hnorm (Function.update w i 0) (fun u => heq.symm ▸ hmin u)
    unfold normSq at hn
    rw [separable_sum_update (fun _ z => z ^ 2)] at hn
    nlinarith [sq_nonneg (w i)]

noncomputable def pairRows (q₁ q₃ : ℝ) : ℕ :=
  (if q₁ = 0 then 0 else 1) + (if q₃ = 0 then 0 else 1)

theorem pair_deficit_le_excess {q₁ q₃ w : ℝ}
    (hf : PairFit q₁ q₃ w) :
    2 - (pairRows q₁ q₃ : ℝ) ≤ (w - 2) ^ 2 := by
  classical
  by_cases h₁ : q₁ = 0
  · by_cases h₃ : q₃ = 0
    · have hw := hf.2 h₁ h₃
      norm_num [pairRows, h₁, h₃, hw]
    · have hw : w = 3 := by
        apply mul_left_cancel₀ h₃
        simpa [h₁, mul_comm] using hf.1
      norm_num [pairRows, h₁, h₃, hw]
  · by_cases h₃ : q₃ = 0
    · have hw : w = 1 := by
        apply mul_left_cancel₀ h₁
        simpa [h₃] using hf.1
      norm_num [pairRows, h₁, h₃, hw]
    · simpa [pairRows, h₁, h₃] using sq_nonneg (w - 2)

/-- The full-data risk for the uniform dataset (e_j,1),(e_j,3). -/
noncomputable def shiftedPairRisk {d : ℕ} (w : Parameter d) : ℝ :=
  1 + (∑ i, (w i - 2) ^ 2) / d

theorem shifted_pairs_lower {d t : ℕ} (hd : 0 < d) (ht : t ≤ 2 * d)
    (q₁ q₃ w : Parameter d) (hf : ∀ i, PairFit (q₁ i) (q₃ i) (w i))
    (hbudget : ∑ i, pairRows (q₁ i) (q₃ i) ≤ 2 * d - t) :
    1 + (t : ℝ) / d ≤ shiftedPairRisk w := by
  have hs := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => pair_deficit_le_excess (hf i)
  have hb : ((∑ i, pairRows (q₁ i) (q₃ i) : ℕ) : ℝ) + t ≤ 2 * (d : ℝ) := by
    exact_mod_cast (show (∑ i, pairRows (q₁ i) (q₃ i)) + t ≤ 2 * d by omega)
  have hs' : (t : ℝ) ≤ ∑ i, (w i - 2) ^ 2 := by
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, ← Nat.cast_sum] at hs
    nlinarith
  unfold shiftedPairRisk
  apply add_le_add_left
  exact (div_le_div_iff_of_pos_right (by exact_mod_cast hd)).2 hs'

/-- A lower bound for the actual minimum-norm minimizer of the separable pair objective. -/
theorem shifted_pairs_min_norm_lower {d t : ℕ} (hd : 0 < d) (ht : t ≤ 2 * d)
    (q₁ q₃ w : Parameter d) (h₁ : ∀ i, 0 ≤ q₁ i) (h₃ : ∀ i, 0 ≤ q₃ i)
    (hmin : ∀ z, pairVectorTrain q₁ q₃ w ≤ pairVectorTrain q₁ q₃ z)
    (hnorm : ∀ z, (∀ u, pairVectorTrain q₁ q₃ z ≤ pairVectorTrain q₁ q₃ u) → normSq w ≤ normSq z)
    (hbudget : ∑ i, pairRows (q₁ i) (q₃ i) ≤ 2 * d - t) :
    1 + (t : ℝ) / d ≤ shiftedPairRisk w :=
  shifted_pairs_lower hd ht q₁ q₃ w
    (vector_min_norm_implies_pair_fit q₁ q₃ w h₁ h₃ hmin hnorm) hbudget

/-- Realizing any chosen t coordinates by one endpoint gives a matching full-rank fit. -/
theorem shifted_pairs_witness {d : ℕ} (S : Finset (Fin d)) :
    ∃ q₁ q₃ w : Parameter d,
      (∀ i, 0 < q₁ i) ∧ (∀ i, 0 ≤ q₃ i) ∧
      (∀ i, PairFit (q₁ i) (q₃ i) (w i)) ∧
      (∑ i, pairRows (q₁ i) (q₃ i)) = 2 * d - S.card ∧
      shiftedPairRisk w = 1 + (S.card : ℝ) / d := by
  classical
  refine ⟨fun _ => 1, fun i => if i ∈ S then 0 else 1,
    fun i => if i ∈ S then 1 else 2, ?_, ?_, ?_, ?_, ?_⟩
  · intro i; norm_num
  · intro i; dsimp; split_ifs <;> norm_num
  · intro i; dsimp; unfold PairFit; split_ifs <;> norm_num
  · have hcard : S.card ≤ d := by simpa using Finset.card_le_card (Finset.subset_univ S)
    have hrow : ∀ i : Fin d,
        pairRows 1 (if i ∈ S then 0 else 1) + (if i ∈ S then 1 else 0) = 2 := by
      intro i; by_cases hi : i ∈ S <;> simp [pairRows, hi]
    have hh := congrArg (fun f : Fin d → ℕ => ∑ i, f i) (funext hrow)
    simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, smul_eq_mul] at hh
    have hsum : (∑ i : Fin d, if i ∈ S then 1 else 0) = S.card := by simp
    rw [hsum] at hh
    dsimp at hh ⊢
    omega
  · unfold shiftedPairRisk
    congr 2
    have hterm : ∀ i : Fin d,
        ((if i ∈ S then (1 : ℝ) else 2) - 2) ^ 2 = if i ∈ S then 1 else 0 := by
      intro i; split_ifs <;> norm_num
    simp_rw [hterm]
    simp

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/SimplexAnchor.lean <==
import UpperHalf.AnchorGeometry
import Mathlib.LinearAlgebra.Dimension.RankNullity

open scoped BigOperators
namespace UpperHalf

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

theorem cone_full_of_strict_balance (s : Finset E) (a : E → ℝ)
    (ha : ∀ v ∈ s, 0 < a v) (hzero : ∑ v ∈ s, a v • v = 0) :
    ∀ x ∈ Submodule.span ℝ (s : Set E), ConeCombination s x := by
  classical
  have hsum : ∑ v : s, a v • (v : E) = 0 := by
    exact (Finset.sum_attach s (fun u => a u • u)).trans hzero
  have hp := positive_span_of_strict_balance (fun v : s => (v : E)) (fun v : s => a v)
    (fun v => ha v v.property) hsum
  intro x hx
  have hr : Set.range (fun v : s => (v : E)) = (s : Set E) := by ext v; simp
  obtain ⟨b, hb, hbx⟩ := hp x (hr.symm ▸ hx)
  let c : E → ℝ := fun v => if hv : v ∈ s then b ⟨v, hv⟩ else 0
  refine ⟨c, ?_, ?_⟩
  · intro v hv
    simpa [c, hv] using hb ⟨v, hv⟩
  · rw [← Finset.sum_attach]
    simpa [c] using hbx

theorem positive_conic_independent_subset [DecidableEq E] (s : Finset E) {x : E}
    (hx : ConeCombination s x) :
    ∃ t ⊆ s, ∃ a : E → ℝ,
      LinearIndependent ℝ (fun v : t => (v : E)) ∧
      (∀ v ∈ t, 0 < a v) ∧ ∑ v ∈ t, a v • v = x := by
  obtain ⟨u, hus, ⟨a, ha, heq⟩, hli⟩ := coneCombination_independent_subset s hx
  let t := u.filter (fun v => a v ≠ 0)
  have htu : t ⊆ u := Finset.filter_subset _ _
  refine ⟨t, htu.trans hus, a, ?_, ?_, ?_⟩
  · exact hli.comp (fun v : t => (⟨v, htu v.property⟩ : u))
      (fun i j h => Subtype.ext (congrArg (fun v : u => (v : E)) h))
  · intro v hv
    obtain ⟨hvu, hva⟩ := Finset.mem_filter.mp hv
    exact lt_of_le_of_ne (ha v hvu) (Ne.symm hva)
  · have hh : ∑ v ∈ t, a v • v = ∑ v ∈ u, a v • v := by
      apply Finset.sum_subset htu
      intro v hv hn
      have hz : a v = 0 := by simpa [t, hv] using hn
      rw [hz, zero_smul]
    exact hh.trans heq

theorem independent_positive_negative_not_mem [DecidableEq E] (t : Finset E)
    (a : E → ℝ) (x : E) (hli : LinearIndependent ℝ (fun v : t => (v : E)))
    (ha : ∀ v ∈ t, 0 < a v) (heq : ∑ v ∈ t, a v • v = -x) : x ∉ t := by
  intro hxt
  let b : E → ℝ := fun v => a v + if v = x then 1 else 0
  have hb : ∑ v ∈ t, b v • v = 0 := by
    simp [b, add_smul, Finset.sum_add_distrib, ite_smul, heq, hxt]
  have hlin : LinearIndepOn ℝ id (t : Set E) := hli
  have hh := (linearIndepOn_iff'.mp hlin) t b (by intro v hv; exact hv) hb x hxt
  have hap := ha x hxt
  simp [b] at hh
  linarith

theorem positive_representation_simplex [Module.Finite ℝ E] [DecidableEq E]
    (t : Finset E) (a : E → ℝ) (x : E)
    (hli : LinearIndependent ℝ (fun v : t => (v : E)))
    (ha : ∀ v ∈ t, 0 < a v) (heq : ∑ v ∈ t, a v • v = -x) :
    (∀ z ∈ Submodule.span ℝ ((insert x t : Finset E) : Set E),
      ConeCombination (insert x t) z) ∧
    Module.finrank ℝ (Submodule.span ℝ ((insert x t : Finset E) : Set E)) = t.card ∧
    (insert x t).card = t.card + 1 := by
  have hxnot := independent_positive_negative_not_mem t a x hli ha heq
  let c := insert x t
  have hct : c.card = t.card + 1 := Finset.card_insert_of_not_mem hxnot
  have hxin : x ∈ Submodule.span ℝ (t : Set E) := by
    have hh : -x ∈ Submodule.span ℝ (t : Set E) :=
      coneCombination_mem_span ⟨a, fun v hv => le_of_lt (ha v hv), heq⟩
    simpa only [neg_neg] using Submodule.neg_mem _ hh
  have hspan : Submodule.span ℝ (c : Set E) = Submodule.span ℝ (t : Set E) := by
    apply le_antisymm
    · apply Submodule.span_le.mpr
      intro v hv
      rcases Finset.mem_insert.mp hv with rfl | hvt
      · exact hxin
      · exact Submodule.subset_span hvt
    · exact Submodule.span_mono (Finset.subset_insert x t)
  have hdim : Module.finrank ℝ (Submodule.span ℝ (t : Set E)) = t.card := by
    exact finrank_span_finset_eq_card (show LinearIndepOn ℝ id (t : Set E) from hli)
  let b : E → ℝ := fun v => if v = x then 1 else a v
  have hb : ∀ v ∈ c, 0 < b v := by
    intro v hv
    rcases Finset.mem_insert.mp hv with rfl | hvt
    · simp [b]
    · have hne : v ≠ x := by intro he; exact hxnot (he ▸ hvt)
      simpa [b, hne] using ha v hvt
  have hzero : ∑ v ∈ c, b v • v = 0 := by
    rw [Finset.sum_insert hxnot]
    have ht : ∑ v ∈ t, b v • v = ∑ v ∈ t, a v • v := by
      apply Finset.sum_congr rfl
      intro v hv
      have hne : v ≠ x := by intro he; exact hxnot (he ▸ hv)
      simp [b, hne]
    rw [ht, heq]
    simp [b]
  exact ⟨cone_full_of_strict_balance c b hb hzero, by rw [hspan, hdim], hct⟩

/-- Every member of a positive basis belongs to an actual positive simplex. -/
theorem simplex_through_generator [Module.Finite ℝ E] [DecidableEq E]
    (s : Finset E) (hs : IsPositiveBasis s) (x : E) (hx : x ∈ s) :
    ∃ c ⊆ s, x ∈ c ∧
      (∀ z ∈ Submodule.span ℝ (c : Set E), ConeCombination c z) ∧
      c.card = Module.finrank ℝ (Submodule.span ℝ (c : Set E)) + 1 := by
  obtain ⟨t, hts, a, hli, ha, heq⟩ := positive_conic_independent_subset s
    (hs.1 (-x) (Submodule.neg_mem _ (Submodule.subset_span hx)))
  obtain ⟨hc, hd, hcard⟩ := positive_representation_simplex t a x hli ha heq
  exact ⟨insert x t, Finset.insert_subset hx hts, Finset.mem_insert_self _ _, hc,
    by rw [hd]; exact hcard⟩

theorem simplex_anchor_dimension_bound [Module.Finite ℝ E] [DecidableEq E]
    (s c : Finset E) (hs : IsPositiveBasis s) (hcs : c ⊆ s)
    (hc : ∀ x ∈ Submodule.span ℝ (c : Set E), ConeCombination c x)
    (hcard : c.card = Module.finrank ℝ (Submodule.span ℝ (c : Set E)) + 1)
    {j : ℕ} (hsize : s.card + j = 2 * Module.finrank ℝ E) :
    Module.finrank ℝ (Submodule.span ℝ (c : Set E)) ≤ j + 1 := by
  have hbound := positive_basis_anchor_card_bound s c hs hcs hc
  have hdim := (Submodule.span ℝ (c : Set E)).finrank_quotient_add_finrank
  omega

end UpperHalf


==> anc/formalization/upper_half/UpperHalf/StructuralAlternative.lean <==
import UpperHalf.RegressionAnchor
import UpperHalf.GramSystem

namespace UpperHalf

set_option maxHeartbeats 600000

/-- The proved alternatives in original regression semantics.
The maximal branch still needs its risk compression theorem, and the anchor branch
still needs the original-data transfer theorem before an upper risk bound follows. -/
def RegressionStructuralAlternative {d N : ℕ} (D : Dataset d N)
    (w : Parameter d) (t : ℕ) : Prop :=
  (∃ q, IsSelection q (2 * d - t) ∧ SpanPreserving D q ∧ IsMinNormFit D q w) ∨
  (∃ s, SupportCertificate D w s ∧
    (∀ u, SupportCertificate D w u → s.card ≤ u.card) ∧
    s.card = 2 * d ∧ (∀ i ∈ s, gradient D w i ≠ 0)) ∨
  (∃ C a, BalancedAnchor D w C ∧
    Module.finrank ℝ (Submodule.span ℝ (D.x '' (C : Set (Fin N)))) = a ∧
    ((a = 1 ∧ C.card = 1) ∨ (2 ≤ a ∧ a ≤ t ∧ C.card = a + 1)))

/-- The complete certificate case split for a full-rank input is now unconditional. -/
theorem regression_structural_alternative {d N t : ℕ} (D : Dataset d N)
    (w : Parameter d) (hd : 0 < d) (hstar : IsMinNormFit D D.p w)
    (hfull : Submodule.span ℝ (Set.range D.x) = ⊤) :
    RegressionStructuralAlternative D w t := by
  classical
  obtain ⟨s, hs, hmin⟩ := minimum_support_certificate_exists D w hstar
  by_cases hsmall : s.card ≤ 2 * d - t
  · obtain ⟨q, hq, hspan, hfit⟩ := support_certificate_realizes D w hstar s hs
    exact Or.inl ⟨q, ⟨hq.1, hq.2.1, hq.2.2.trans hsmall⟩, hspan, hfit⟩
  · by_cases ha : ∀ i ∈ s, gradient D w i ≠ 0
    · obtain ⟨hpb, hcard⟩ := minimum_all_active_certificate_positive_basis D w s hs hmin ha
      have hle : s.card ≤ 2 * d := by
        have hh := positive_basis_card_le_twice_finrank (s.image (gradient D w)) hpb
        simpa only [hcard, Parameter, Module.finrank_fin_fun] using hh
      by_cases hmax : s.card = 2 * d
      · exact Or.inr (Or.inl ⟨s, hs, hmin, hmax, ha⟩)
      · let j := 2 * d - s.card
        have hj : 1 ≤ j := by dsimp [j]; omega
        have hsize : s.card + j = 2 * d := by dsimp [j]; omega
        have hjt : j < t := by omega
        obtain ⟨C, _, hC, a, ha2, haj, hCa, hdim⟩ :=
          minimum_certificate_nontrivial_anchor D w s hs hmin ha hfull hj hsize
        exact Or.inr (Or.inr ⟨C, a, hC, hdim, Or.inr ⟨ha2, by omega, hCa⟩⟩)
    · push_neg at ha
      obtain ⟨z, hzs, hzg⟩ := ha
      have hn : Submodule.span ℝ (Set.range D.x) ≠ ⊥ := by
        intro hbot
        have hdim : Module.finrank ℝ (Submodule.span ℝ (Set.range D.x)) = d := by
          rw [hfull, finrank_top]
          exact Module.finrank_fin_fun ℝ
        rw [hbot, finrank_bot] at hdim
        omega
      have hzx := minimum_certificate_feature_nonzero D w s hs hmin hn z hzs
      have hC := zero_gradient_singleton_anchor D w z hzg
      have hdim : Module.finrank ℝ (Submodule.span ℝ
          (D.x '' (({z} : Finset (Fin N)) : Set (Fin N)))) = 1 := by
        have heq : D.x '' (({z} : Finset (Fin N)) : Set (Fin N)) = {D.x z} := by simp
        rw [heq]
        exact finrank_span_singleton (K := ℝ) hzx
      exact Or.inr (Or.inr ⟨{z}, 1, hC, hdim, Or.inl ⟨rfl, by simp⟩⟩)

end UpperHalf


==> anc/formalization/upper_half/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"type": "path",
   "scope": "",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "./.lake/packages/mathlib",
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c4919189477c3221e6a204008998b0d724f49904",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.57",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "upper_half",
 "lakeDir": ".lake"}


==> anc/formalization/upper_half/lakefile.lean <==
import Lake
open Lake DSL

package upper_half where
  moreLeanArgs := #["-DwarningAsError=true"]

require mathlib from ".lake/packages/mathlib"

@[default_target]
lean_lib UpperHalf


==> anc/formalization/upper_half/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/formalization/upper_half/setup.ps1 <==
$ErrorActionPreference = 'Stop'
Set-Location -LiteralPath $PSScriptRoot
$mathlibPath = Join-Path $PSScriptRoot '.lake/packages/mathlib'
if (-not (Test-Path -LiteralPath (Join-Path $mathlibPath 'lakefile.lean'))) {
    git clone --depth 1 --branch v4.19.0 https://github.com/leanprover-community/mathlib4.git $mathlibPath
    if ($LASTEXITCODE -ne 0) { throw 'mathlib clone failed' }
}
$mathlibRevision = git -C $mathlibPath rev-parse HEAD
if ($LASTEXITCODE -ne 0 -or $mathlibRevision.Trim() -ne 'c44e0c8ee63ca166450922a373c7409c5d26b00b') {
    throw 'Unexpected mathlib revision'
}
$env:MATHLIB_NO_CACHE_ON_UPDATE = '1'
$env:MATHLIB_CACHE_DIR = '.cache/mathlib'
lake update
if ($LASTEXITCODE -ne 0) { throw 'Dependency update failed' }
lake exe cache get Mathlib.Tactic Mathlib.Analysis.InnerProductSpace.PiL2 Mathlib.Topology.Instances.Matrix Mathlib.LinearAlgebra.BilinearForm.Orthogonal Mathlib.LinearAlgebra.Matrix.BilinearForm Mathlib.LinearAlgebra.Matrix.ToLinearEquiv
if ($LASTEXITCODE -ne 0) { throw 'Cache download failed' }
lake build
if ($LASTEXITCODE -ne 0) { throw 'Lean build failed' }
lake env lean -DwarningAsError=true Audit.lean
if ($LASTEXITCODE -ne 0) { throw 'Lean axiom audit failed' }
lake env lean -DwarningAsError=true FullTheoremCheck.lean
if ($LASTEXITCODE -ne 0) { throw 'The complete original-data theorem check failed.' }


==> anc/verification/exact_check_results.json <==
{
  "status": "PASS",
  "checks_passed": 656,
  "checks": [
    "9.2:000",
    "9.2 rank:000",
    "9.2:001",
    "9.2 rank:001",
    "9.5:001",
    "9.5 rank:001",
    "9.2:002",
    "9.2 rank:002",
    "9.5:002",
    "9.5 rank:002",
    "9.1:0010",
    "9.1 rank:0010",
    "9.4:0010",
    "9.4 rank:0010",
    "9.1:0011",
    "9.1 rank:0011",
    "9.3:0011",
    "9.3 rank:0011",
    "9.4:0011",
    "9.4 rank:0011",
    "9.1:0012",
    "9.1 rank:0012",
    "9.3:0012",
    "9.3 rank:0012",
    "9.4:0012",
    "9.4 rank:0012",
    "9.1:0020",
    "9.1 rank:0020",
    "9.4:0020",
    "9.4 rank:0020",
    "9.1:0021",
    "9.1 rank:0021",
    "9.3:0021",
    "9.3 rank:0021",
    "9.4:0021",
    "9.4 rank:0021",
    "9.1:0022",
    "9.1 rank:0022",
    "9.3:0022",
    "9.3 rank:0022",
    "9.4:0022",
    "9.4 rank:0022",
    "9.2:010",
    "9.2 rank:010",
    "9.5:010",
    "9.5 rank:010",
    "9.2:011",
    "9.2 rank:011",
    "9.2:012",
    "9.2 rank:012",
    "9.5:012",
    "9.5 rank:012",
    "9.1:0110",
    "9.1 rank:0110",
    "9.3:0110",
    "9.3 rank:0110",
    "9.4:0110",
    "9.4 rank:0110",
    "9.1:0111",
    "9.1 rank:0111",
    "9.4:0111",
    "9.4 rank:0111",
    "9.1:0112",
    "9.1 rank:0112",
    "9.3:0112",
    "9.3 rank:0112",
    "9.4:0112",
    "9.4 rank:0112",
    "9.1:0120",
    "9.1 rank:0120",
    "9.3:0120",
    "9.3 rank:0120",
    "9.4:0120",
    "9.4 rank:0120",
    "9.1:0121",
    "9.1 rank:0121",
    "9.4:0121",
    "9.4 rank:0121",
    "9.1:0122",
    "9.1 rank:0122",
    "9.3:0122",
    "9.3 rank:0122",
    "9.4:0122",
    "9.4 rank:0122",
    "9.2:020",
    "9.2 rank:020",
    "9.5:020",
    "9.5 rank:020",
    "9.2:021",
    "9.2 rank:021",
    "9.5:021",
    "9.5 rank:021",
    "9.2:022",
    "9.2 rank:022",
    "9.1:0210",
    "9.1 rank:0210",
    "9.3:0210",
    "9.3 rank:0210",
    "9.4:0210",
    "9.4 rank:0210",
    "9.1:0211",
    "9.1 rank:0211",
    "9.3:0211",
    "9.3 rank:0211",
    "9.4:0211",
    "9.4 rank:0211",
    "9.1:0212",
    "9.1 rank:0212",
    "9.4:0212",
    "9.4 rank:0212",
    "9.1:0220",
    "9.1 rank:0220",
    "9.3:0220",
    "9.3 rank:0220",
    "9.4:0220",
    "9.4 rank:0220",
    "9.1:0221",
    "9.1 rank:0221",
    "9.3:0221",
    "9.3 rank:0221",
    "9.4:0221",
    "9.4 rank:0221",
    "9.1:0222",
    "9.1 rank:0222",
    "9.4:0222",
    "9.4 rank:0222",
    "9.1:1000",
    "9.1 rank:1000",
    "9.4:1000",
    "9.4 rank:1000",
    "9.1:1001",
    "9.1 rank:1001",
    "9.3:1001",
    "9.3 rank:1001",
    "9.4:1001",
    "9.4 rank:1001",
    "9.1:1002",
    "9.1 rank:1002",
    "9.3:1002",
    "9.3 rank:1002",
    "9.4:1002",
    "9.4 rank:1002",
    "9.2:100",
    "9.2 rank:100",
    "9.2:101",
    "9.2 rank:101",
    "9.5:101",
    "9.5 rank:101",
    "9.2:102",
    "9.2 rank:102",
    "9.5:102",
    "9.5 rank:102",
    "9.1:1020",
    "9.1 rank:1020",
    "9.4:1020",
    "9.4 rank:1020",
    "9.1:1021",
    "9.1 rank:1021",
    "9.3:1021",
    "9.3 rank:1021",
    "9.4:1021",
    "9.4 rank:1021",
    "9.1:1022",
    "9.1 rank:1022",
    "9.3:1022",
    "9.3 rank:1022",
    "9.4:1022",
    "9.4 rank:1022",
    "9.1:1100",
    "9.1 rank:1100",
    "9.3:1100",
    "9.3 rank:1100",
    "9.4:1100",
    "9.4 rank:1100",
    "9.1:1101",
    "9.1 rank:1101",
    "9.4:1101",
    "9.4 rank:1101",
    "9.1:1102",
    "9.1 rank:1102",
    "9.3:1102",
    "9.3 rank:1102",
    "9.4:1102",
    "9.4 rank:1102",
    "9.2:110",
    "9.2 rank:110",
    "9.5:110",
    "9.5 rank:110",
    "9.2:111",
    "9.2 rank:111",
    "9.2:112",
    "9.2 rank:112",
    "9.5:112",
    "9.5 rank:112",
    "9.1:1120",
    "9.1 rank:1120",
    "9.3:1120",
    "9.3 rank:1120",
    "9.4:1120",
    "9.4 rank:1120",
    "9.1:1121",
    "9.1 rank:1121",
    "9.4:1121",
    "9.4 rank:1121",
    "9.1:1122",
    "9.1 rank:1122",
    "9.3:1122",
    "9.3 rank:1122",
    "9.4:1122",
    "9.4 rank:1122",
    "9.1:1200",
    "9.1 rank:1200",
    "9.3:1200",
    "9.3 rank:1200",
    "9.4:1200",
    "9.4 rank:1200",
    "9.1:1201",
    "9.1 rank:1201",
    "9.3:1201",
    "9.3 rank:1201",
    "9.4:1201",
    "9.4 rank:1201",
    "9.1:1202",
    "9.1 rank:1202",
    "9.4:1202",
    "9.4 rank:1202",
    "9.2:120",
    "9.2 rank:120",
    "9.5:120",
    "9.5 rank:120",
    "9.2:121",
    "9.2 rank:121",
    "9.5:121",
    "9.5 rank:121",
    "9.2:122",
    "9.2 rank:122",
    "9.1:1220",
    "9.1 rank:1220",
    "9.3:1220",
    "9.3 rank:1220",
    "9.4:1220",
    "9.4 rank:1220",
    "9.1:1221",
    "9.1 rank:1221",
    "9.3:1221",
    "9.3 rank:1221",
    "9.4:1221",
    "9.4 rank:1221",
    "9.1:1222",
    "9.1 rank:1222",
    "9.4:1222",
    "9.4 rank:1222",
    "9.1:2000",
    "9.1 rank:2000",
    "9.4:2000",
    "9.4 rank:2000",
    "9.1:2001",
    "9.1 rank:2001",
    "9.3:2001",
    "9.3 rank:2001",
    "9.4:2001",
    "9.4 rank:2001",
    "9.1:2002",
    "9.1 rank:2002",
    "9.3:2002",
    "9.3 rank:2002",
    "9.4:2002",
    "9.4 rank:2002",
    "9.1:2010",
    "9.1 rank:2010",
    "9.4:2010",
    "9.4 rank:2010",
    "9.1:2011",
    "9.1 rank:2011",
    "9.3:2011",
    "9.3 rank:2011",
    "9.4:2011",
    "9.4 rank:2011",
    "9.1:2012",
    "9.1 rank:2012",
    "9.3:2012",
    "9.3 rank:2012",
    "9.4:2012",
    "9.4 rank:2012",
    "9.2:200",
    "9.2 rank:200",
    "9.2:201",
    "9.2 rank:201",
    "9.5:201",
    "9.5 rank:201",
    "9.2:202",
    "9.2 rank:202",
    "9.5:202",
    "9.5 rank:202",
    "9.1:2100",
    "9.1 rank:2100",
    "9.3:2100",
    "9.3 rank:2100",
    "9.4:2100",
    "9.4 rank:2100",
    "9.1:2101",
    "9.1 rank:2101",
    "9.4:2101",
    "9.4 rank:2101",
    "9.1:2102",
    "9.1 rank:2102",
    "9.3:2102",
    "9.3 rank:2102",
    "9.4:2102",
    "9.4 rank:2102",
    "9.1:2110",
    "9.1 rank:2110",
    "9.3:2110",
    "9.3 rank:2110",
    "9.4:2110",
    "9.4 rank:2110",
    "9.1:2111",
    "9.1 rank:2111",
    "9.4:2111",
    "9.4 rank:2111",
    "9.1:2112",
    "9.1 rank:2112",
    "9.3:2112",
    "9.3 rank:2112",
    "9.4:2112",
    "9.4 rank:2112",
    "9.2:210",
    "9.2 rank:210",
    "9.5:210",
    "9.5 rank:210",
    "9.2:211",
    "9.2 rank:211",
    "9.2:212",
    "9.2 rank:212",
    "9.5:212",
    "9.5 rank:212",
    "9.1:2200",
    "9.1 rank:2200",
    "9.3:2200",
    "9.3 rank:2200",
    "9.4:2200",
    "9.4 rank:2200",
    "9.1:2201",
    "9.1 rank:2201",
    "9.3:2201",
    "9.3 rank:2201",
    "9.4:2201",
    "9.4 rank:2201",
    "9.1:2202",
    "9.1 rank:2202",
    "9.4:2202",
    "9.4 rank:2202",
    "9.1:2210",
    "9.1 rank:2210",
    "9.3:2210",
    "9.3 rank:2210",
    "9.4:2210",
    "9.4 rank:2210",
    "9.1:2211",
    "9.1 rank:2211",
    "9.3:2211",
    "9.3 rank:2211",
    "9.4:2211",
    "9.4 rank:2211",
    "9.1:2212",
    "9.1 rank:2212",
    "9.4:2212",
    "9.4 rank:2212",
    "9.2:220",
    "9.2 rank:220",
    "9.5:220",
    "9.5 rank:220",
    "9.2:221",
    "9.2 rank:221",
    "9.5:221",
    "9.5 rank:221",
    "9.2:222",
    "9.2 rank:222",
    "12.2",
    "12.3",
    "12.4",
    "12.5",
    "12.6",
    "12.7",
    "12.8",
    "12.2zero",
    "12.2pos",
    "12.3",
    "12.4",
    "12.5",
    "13.1",
    "13.1rank",
    "13.2",
    "13.2rank",
    "13.3",
    "13.3 boundary-rank:1/2,1/2,1/2,1/2",
    "13.3 boundary-rank:1/2,1/2,1/2,1",
    "13.3 boundary-rank:1/2,1/2,1/2,2",
    "13.3 boundary-rank:1/2,1/2,1,1",
    "13.3 boundary-rank:1/2,1/2,1,2",
    "13.3 boundary-rank:1/2,1/2,2,1/2",
    "13.3 boundary-rank:1/2,1/2,2,2",
    "13.3 boundary-rank:1/2,1,1/2,1/2",
    "13.3 boundary-rank:1/2,1,1/2,1",
    "13.3 boundary-rank:1/2,1,1/2,2",
    "13.3 boundary-rank:1/2,1,1,1/2",
    "13.3 boundary-rank:1/2,1,1,1",
    "13.3 boundary-rank:1/2,1,1,2",
    "13.3 boundary-rank:1/2,1,2,1/2",
    "13.3 boundary-rank:1/2,1,2,1",
    "13.3 boundary-rank:1/2,1,2,2",
    "13.3 boundary-rank:1/2,2,1/2,1/2",
    "13.3 boundary-rank:1/2,2,1/2,1",
    "13.3 boundary-rank:1/2,2,1/2,2",
    "13.3 boundary-rank:1/2,2,1,1/2",
    "13.3 boundary-rank:1/2,2,1,1",
    "13.3 boundary-rank:1/2,2,1,2",
    "13.3 boundary-rank:1/2,2,2,1/2",
    "13.3 boundary-rank:1/2,2,2,1",
    "13.3 boundary-rank:1/2,2,2,2",
    "13.3 boundary-rank:1,1/2,1/2,1/2",
    "13.3 boundary-rank:1,1/2,1/2,1",
    "13.3 boundary-rank:1,1/2,1/2,2",
    "13.3 boundary-rank:1,1/2,1,1/2",
    "13.3 boundary-rank:1,1/2,1,1",
    "13.3 boundary-rank:1,1/2,1,2",
    "13.3 boundary-rank:1,1/2,2,1/2",
    "13.3 boundary-rank:1,1/2,2,1",
    "13.3 boundary-rank:1,1/2,2,2",
    "13.3 boundary-rank:1,1,1/2,1",
    "13.3 boundary-rank:1,1,1/2,2",
    "13.3 boundary-rank:1,1,1,1/2",
    "13.3 boundary-rank:1,1,1,2",
    "13.3 boundary-rank:1,1,2,1/2",
    "13.3 boundary-rank:1,1,2,1",
    "13.3 boundary-rank:1,2,1/2,1/2",
    "13.3 boundary-rank:1,2,1/2,1",
    "13.3 boundary-rank:1,2,1/2,2",
    "13.3 boundary-rank:1,2,1,1/2",
    "13.3 boundary-rank:1,2,1,1",
    "13.3 boundary-rank:1,2,1,2",
    "13.3 boundary-rank:1,2,2,1/2",
    "13.3 boundary-rank:1,2,2,1",
    "13.3 boundary-rank:1,2,2,2",
    "13.3 boundary-rank:2,1/2,1/2,1/2",
    "13.3 boundary-rank:2,1/2,1/2,1",
    "13.3 boundary-rank:2,1/2,1/2,2",
    "13.3 boundary-rank:2,1/2,1,1/2",
    "13.3 boundary-rank:2,1/2,1,1",
    "13.3 boundary-rank:2,1/2,1,2",
    "13.3 boundary-rank:2,1/2,2,1/2",
    "13.3 boundary-rank:2,1/2,2,1",
    "13.3 boundary-rank:2,1/2,2,2",
    "13.3 boundary-rank:2,1,1/2,1/2",
    "13.3 boundary-rank:2,1,1/2,1",
    "13.3 boundary-rank:2,1,1/2,2",
    "13.3 boundary-rank:2,1,1,1/2",
    "13.3 boundary-rank:2,1,1,1",
    "13.3 boundary-rank:2,1,1,2",
    "13.3 boundary-rank:2,1,2,1/2",
    "13.3 boundary-rank:2,1,2,1",
    "13.3 boundary-rank:2,1,2,2",
    "13.3 boundary-rank:2,2,1/2,1/2",
    "13.3 boundary-rank:2,2,1/2,2",
    "13.3 boundary-rank:2,2,1,1/2",
    "13.3 boundary-rank:2,2,1,1",
    "13.3 boundary-rank:2,2,2,1/2",
    "13.3 boundary-rank:2,2,2,1",
    "13.3 boundary-rank:2,2,2,2",
    "weighted root mean",
    "deficient support distance (0,)",
    "deficient support distance (1,)",
    "deficient support distance (2,)",
    "deficient support distance (3,)",
    "deficient support distance (4,)",
    "deficient support distance (5,)",
    "deficient support distance (6,)",
    "deficient support distance (0, 1)",
    "deficient support distance (0, 2)",
    "deficient support distance (0, 3)",
    "deficient support distance (0, 4)",
    "deficient support distance (0, 5)",
    "deficient support distance (0, 6)",
    "deficient support distance (1, 2)",
    "deficient support distance (1, 3)",
    "deficient support distance (1, 4)",
    "deficient support distance (1, 5)",
    "deficient support distance (1, 6)",
    "deficient support distance (2, 3)",
    "deficient support distance (2, 4)",
    "deficient support distance (2, 5)",
    "deficient support distance (2, 6)",
    "deficient support distance (3, 4)",
    "deficient support distance (3, 5)",
    "deficient support distance (3, 6)",
    "deficient support distance (4, 5)",
    "deficient support distance (4, 6)",
    "deficient support distance (5, 6)",
    "deficient support distance (0, 1, 2)",
    "deficient support distance (0, 1, 3)",
    "deficient support distance (0, 1, 4)",
    "deficient support distance (0, 1, 5)",
    "deficient support distance (0, 1, 6)",
    "deficient support distance (0, 2, 3)",
    "deficient support distance (0, 2, 4)",
    "deficient support distance (0, 2, 5)",
    "deficient support distance (0, 2, 6)",
    "deficient support distance (0, 3, 4)",
    "deficient support distance (0, 3, 5)",
    "deficient support distance (0, 3, 6)",
    "deficient support distance (0, 4, 5)",
    "deficient support distance (0, 4, 6)",
    "deficient support distance (0, 5, 6)",
    "deficient support distance (1, 2, 3)",
    "deficient support distance (1, 2, 4)",
    "deficient support distance (1, 2, 5)",
    "deficient support distance (1, 2, 6)",
    "deficient support distance (1, 3, 4)",
    "deficient support distance (1, 3, 5)",
    "deficient support distance (1, 3, 6)",
    "deficient support distance (1, 4, 5)",
    "deficient support distance (1, 4, 6)",
    "deficient support distance (1, 5, 6)",
    "deficient support distance (2, 3, 4)",
    "deficient support distance (2, 3, 5)",
    "deficient support distance (2, 3, 6)",
    "deficient support distance (2, 4, 5)",
    "deficient support distance (2, 4, 6)",
    "deficient support distance (2, 5, 6)",
    "deficient support distance (3, 4, 5)",
    "deficient support distance (3, 4, 6)",
    "deficient support distance (3, 5, 6)",
    "deficient support distance (4, 5, 6)",
    "deficient support distance (0, 1, 2, 3)",
    "deficient support distance (0, 1, 2, 4)",
    "deficient support distance (0, 1, 2, 5)",
    "deficient support distance (0, 1, 2, 6)",
    "deficient support distance (0, 1, 3, 4)",
    "deficient support distance (0, 1, 3, 5)",
    "deficient support distance (0, 1, 3, 6)",
    "deficient support distance (0, 1, 4, 5)",
    "deficient support distance (0, 1, 4, 6)",
    "deficient support distance (0, 1, 5, 6)",
    "deficient support distance (0, 2, 3, 4)",
    "deficient support distance (0, 2, 3, 5)",
    "deficient support distance (0, 2, 3, 6)",
    "deficient support distance (0, 2, 4, 5)",
    "deficient support distance (0, 2, 4, 6)",
    "deficient support distance (0, 2, 5, 6)",
    "deficient support distance (0, 3, 4, 5)",
    "deficient support distance (0, 3, 4, 6)",
    "deficient support distance (0, 3, 5, 6)",
    "deficient support distance (0, 4, 5, 6)",
    "deficient support distance (1, 2, 3, 4)",
    "deficient support distance (1, 2, 3, 5)",
    "deficient support distance (1, 2, 3, 6)",
    "deficient support distance (1, 2, 4, 5)",
    "deficient support distance (1, 2, 4, 6)",
    "deficient support distance (1, 2, 5, 6)",
    "deficient support distance (1, 3, 4, 5)",
    "deficient support distance (1, 3, 4, 6)",
    "deficient support distance (1, 3, 5, 6)",
    "deficient support distance (1, 4, 5, 6)",
    "deficient support distance (2, 3, 4, 5)",
    "deficient support distance (2, 3, 4, 6)",
    "deficient support distance (2, 3, 5, 6)",
    "deficient support distance (2, 4, 5, 6)",
    "deficient support distance (3, 4, 5, 6)",
    "deficient support distance (0, 1, 2, 3, 4)",
    "deficient support distance (0, 1, 2, 3, 5)",
    "deficient support distance (0, 1, 2, 3, 6)",
    "full support block count (0, 1, 2, 4, 5)",
    "full support block count (0, 1, 2, 4, 6)",
    "full support block count (0, 1, 2, 5, 6)",
    "full support block count (0, 1, 3, 4, 5)",
    "full support block count (0, 1, 3, 4, 6)",
    "full support block count (0, 1, 3, 5, 6)",
    "deficient support distance (0, 1, 4, 5, 6)",
    "full support block count (0, 2, 3, 4, 5)",
    "full support block count (0, 2, 3, 4, 6)",
    "full support block count (0, 2, 3, 5, 6)",
    "deficient support distance (0, 2, 4, 5, 6)",
    "deficient support distance (0, 3, 4, 5, 6)",
    "full support block count (1, 2, 3, 4, 5)",
    "full support block count (1, 2, 3, 4, 6)",
    "full support block count (1, 2, 3, 5, 6)",
    "deficient support distance (1, 2, 4, 5, 6)",
    "deficient support distance (1, 3, 4, 5, 6)",
    "deficient support distance (2, 3, 4, 5, 6)",
    "full support block count (0, 1, 2, 3, 4, 5)",
    "full support block count (0, 1, 2, 3, 4, 6)",
    "full support block count (0, 1, 2, 3, 5, 6)",
    "full support block count (0, 1, 2, 4, 5, 6)",
    "full support block count (0, 1, 3, 4, 5, 6)",
    "full support block count (0, 2, 3, 4, 5, 6)",
    "full support block count (1, 2, 3, 4, 5, 6)",
    "support counts",
    "attained ratio",
    "path certificate 1",
    "path certificate 2",
    "path certificate 3",
    "path certificate 4",
    "path certificate 5",
    "cycle certificate 5",
    "path certificate 6",
    "cycle certificate 6",
    "path certificate 7",
    "cycle certificate 7",
    "path certificate 8",
    "cycle certificate 8",
    "path certificate 9",
    "cycle certificate 9",
    "path certificate 10",
    "cycle certificate 10",
    "path certificate 11",
    "cycle certificate 11",
    "path certificate 12",
    "cycle certificate 12",
    "path certificate 13",
    "cycle certificate 13",
    "path certificate 14",
    "cycle certificate 14",
    "path certificate 15",
    "cycle certificate 15",
    "path certificate 16",
    "cycle certificate 16",
    "path certificate 17",
    "cycle certificate 17",
    "path certificate 18",
    "cycle certificate 18",
    "path certificate 19",
    "cycle certificate 19",
    "path certificate 20",
    "cycle certificate 20",
    "path certificate 21",
    "cycle certificate 21",
    "path certificate 22",
    "cycle certificate 22",
    "path certificate 23",
    "cycle certificate 23",
    "path certificate 24",
    "cycle certificate 24",
    "path certificate 25",
    "cycle certificate 25",
    "path certificate 26",
    "cycle certificate 26",
    "path certificate 27",
    "cycle certificate 27",
    "path certificate 28",
    "cycle certificate 28",
    "path certificate 29",
    "cycle certificate 29",
    "path certificate 30",
    "cycle certificate 30",
    "degree-three star center",
    "degree-three star leaf"
  ],
  "sympy_version": "1.13.2",
  "source_sha256": "312894ee2aa0d66c4c69a339565f233ad1d6fc8038df011f2e5a0187440cbad1",
  "script_sha256": "7af4016e559f0be0687fed5b4ebc5bb1dc462d3a458eb7f7f6491150e3e48dc7",
  "nonempty_supports": 126,
  "full_rank_supports": 19,
  "deficient_rank_supports": 107,
  "minimum_deficient_span_excess": "5",
  "attained_ratio": "11/5",
  "boundary": "Algebraic identities and finite diagnostic consequences only; not theorem certification."
}

==> anc/verification/requirements.txt <==
sympy==1.13.2


==> anc/verification/verify_exact.py <==
"""Independent algebra/support checks; not a proof of the universal theorem."""
from itertools import combinations, product
from pathlib import Path
import hashlib
import json
import sympy as s

OUT = Path(__file__).resolve().parent
checks = []
def check(name, condition):
    assert bool(condition), name
    checks.append(name)
def zero(name, expr):
    check(name, all(s.simplify(x) == 0 for x in expr))
def rank(name, columns, target):
    check(name, s.Matrix.hstack(*columns).rank() == target)

u, a, c, b, d = [s.eye(5)[:, i] for i in range(5)]
A = [a, c, -u-a-c]
B = [b, d, -u-b-d]
al, be, ga, de, p, q, x, y = s.symbols('alpha beta gamma delta p q x y', positive=True)
def aa(i,j,alpha,beta): return alpha*(u+A[i])-beta*B[j]
def bb(i,j,alpha,beta): return -alpha*A[i]+beta*(u+B[j])
def cc(i,j,alpha,beta): return -(alpha+beta)*u-alpha*A[i]-beta*B[j]

for i,j,k,l in product(range(3), repeat=4):
    if i != k:
        m = ({0,1,2}-{i,k}).pop()
        g,h = aa(i,j,al,be),aa(k,l,ga,de)
        zero(f'9.1:{i}{j}{k}{l}', ga*g+al*h+al*ga*A[m]+sum(
            ((al*ga+ga*be*int(r==j)+al*de*int(r==l))*B[r] for r in range(3)),s.zeros(5,1)))
        rank(f'9.1 rank:{i}{j}{k}{l}', [g,h,*B],5)
    g,h = aa(i,j,al,be),bb(k,l,ga,de)
    if i == k:
        zero(f'9.2:{i}{j}{l}',ga*g+al*h+sum(
            ((al*(ga+de)+ga*be*int(r==j)-al*de*int(r==l))*B[r] for r in range(3)),s.zeros(5,1)))
        rank(f'9.2 rank:{i}{j}{l}',[g,h,*B],4)
    elif j != l:
        m=({0,1,2}-{j,l}).pop()
        zero(f'9.3:{i}{j}{k}{l}',g-al*u-al*A[i]-be*ga/de*A[k]-be*B[m]-be/de*h)
        rank(f'9.3 rank:{i}{j}{k}{l}',[u,A[i],A[k],B[m],h],5)
    g,h=cc(i,j,al,be),aa(k,l,ga,de)
    if k != i:
        m=({0,1,2}-{i,k}).pop()
        zero(f'9.4:{i}{j}{k}{l}',g-al/ga*h-al*A[m]-sum(
            ((al+be+al*de/ga*int(r==l)-be*int(r==j))*B[r] for r in range(3)),s.zeros(5,1)))
        rank(f'9.4 rank:{i}{j}{k}{l}',[h,A[m],*B],5)
    elif l != j:
        zero(f'9.5:{i}{j}{l}',ga*g+al*h+ga*be*u+ga*be*B[j]+al*de*B[l])
        rank(f'9.5 rank:{i}{j}{l}',[g,h,u,B[j],B[l]],4)

h,k=cc(0,0,1,p),cc(1,1,1,q)
ss,t,z=s.symbols('s t z', real=True)
g=ss*u+t*a+z*c
R=(1+p)*t+(1+q)*z-ss
zero('12.2',-g-t*h-z*k-p*t*b-q*z*d-R*u)
T=(ss-(1+q)*z)/(1+p)
zero('12.3',-g-T*h-z*k-(T-t)*a-p*T*b-q*z*d)
zero('12.4',-g-t*h-p*t*b+z*c-((1+p)*t-ss)*u)
K=(ss-t)/(1+q)
zero('12.5',-g-t*A[2]-(t+K-z)*c-q*K*d-K*k)
Rp=ss-(1+p)*t-(1+q)*z
zero('12.6',g+t*h+z*k+p*t*b+q*z*d-Rp*u)
T=((1+q)*z-ss)/(1+p)
zero('12.7',g-T*h+z*k-(t+T)*a-p*T*b+q*z*d)
zero('12.8',h+g/t-(ss/t-1)*u-z/t*c-p*d-p*B[2])
for name,cols,n in [('12.2zero',[h,k,b,d],4),('12.2pos',[h,k,b,d,u],5),
    ('12.3',[h,k,a,b,d],5),('12.4',[h,b,c,u],4),('12.5',[A[2],c,d,k],4)]:
    rank(name,cols,n)
zero('13.1',cc(0,1,x,y)-x*h-y/q*k-y/q*c-x*p*b-(x*p+y/q)*u)
rank('13.1rank',[h,k,c,b,u],5)
zero('13.2',cc(0,2,x,y)+y/p*h+y/q*k+(x+y/p)*a+y/q*c+(x+y*(1+p)/p+y*(1+q)/q)*u)
rank('13.2rank',[h,k,a,c,u],5)
m=s.symbols('m', real=True)
r1,r2=x-y/p,x-y/q
zero('13.3',cc(2,2,x,y)+y/p*h+y/q*k+(m-r1)*a+(m-r2)*c+m*A[2]+(y*(1+p)/p+y*(1+q)/q+m)*u)
for pv,qv,xv,yv in product([s.Rational(1,2),s.Integer(1),s.Integer(2)],repeat=4):
    vals={p:pv,q:qv,x:xv,y:yv}
    rr=[r1.subs(vals),r2.subs(vals)]
    mv=max(*rr,0)
    weights=[mv-rr[0],mv-rr[1],mv]
    if rr != [0,0]:
        cols=[cc(2,2,xv,yv),h.subs(vals),k.subs(vals),u]+[A[i] for i in range(3) if weights[i]>0]
        rank(f'13.3 boundary-rank:{pv},{qv},{xv},{yv}',cols,len(cols)-1)

# Lower-bound support exhaustion: every nonempty support of size <= 6.
X=s.Matrix([[1,0,0,0,0],[0,1,0,0,0],[0,0,1,0,0],[-1,-1,-1,0,0],
            [0,0,0,1,0],[0,0,0,0,1],[0,0,0,-1,-1]])
weights=[s.Rational(1,10)]*4+[s.Rational(1,5)]*3
M=X.T*s.diag(*weights)*X
shift=s.Matrix([10,20,40,80,160])
zero('weighted root mean',X.T*s.Matrix(weights))
full=deficient=0
min_def=None
for size in range(1,7):
    for J in combinations(range(7),size):
        rows=X[list(J),:]
        if rows.rank()==5:
            full+=1
            na=sum(i<4 for i in J); nb=size-na
            check(f'full support block count {J}', (na,nb) in [(3,2),(3,3),(4,2)])
        else:
            deficient+=1
            basis=s.Matrix.hstack(*rows.T.columnspace())
            # Exact best evaluation-norm distance to the selected span.
            best=basis*(basis.T*M*basis).inv()*basis.T*M*shift
            distance=s.factor(((best-shift).T*M*(best-shift))[0])
            check(f'deficient support distance {J}',distance>s.Rational(6,5))
            min_def=distance if min_def is None else min(min_def,distance)
check('support counts', (full,deficient)==(19,107))
trainJ=[0,1,2,3,4,5]
train=X[trainJ,:]
labels=X*shift+s.ones(7,1)
fit=(train.T*train).inv()*train.T*labels[trainJ,:]
check('attained ratio',s.factor(1+((fit-shift).T*M*(fit-shift))[0])==s.Rational(11,5))

for n in range(1,31):
    if n==1: theta=[s.Integer(1)]
    elif n==2: theta=[s.Rational(1,2)]*2
    elif n==3: theta=[s.Rational(2,7),s.Rational(3,7),s.Rational(2,7)]
    elif n==4: theta=[s.Rational(1,6),s.Rational(1,3),s.Rational(1,3),s.Rational(1,6)]
    else: theta=[s.Rational(1,5)]*5+[s.Integer(0)]*(n-5)
    costs=[sum(theta[j] for j in [i-1,i+1] if 0<=j<n)-theta[i] for i in range(n)]
    check(f'path certificate {n}',sum(theta)==1 and max(costs)<=s.Rational(1,5))
    if n>=5: check(f'cycle certificate {n}',s.Rational(1,n)<=s.Rational(1,5))
check('degree-three star center',3*s.Rational(1,5)-s.Rational(2,5)==s.Rational(1,5))
check('degree-three star leaf',s.Rational(2,5)-s.Rational(1,5)==s.Rational(1,5))

source=OUT.parent/'appendix'/'five_dimensional_proof.tex'
report={'status':'PASS','checks_passed':len(checks),'checks':checks,
    'sympy_version':s.__version__,
    'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
    'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
    'nonempty_supports':126,'full_rank_supports':full,'deficient_rank_supports':deficient,
    'minimum_deficient_span_excess':str(min_def),
    'attained_ratio':'11/5',
    'boundary':'Algebraic identities and finite diagnostic consequences only; not theorem certification.'}
(OUT/'exact_check_results.json').write_text(json.dumps(report,indent=2),encoding='utf-8')
print(json.dumps({k:v for k,v in report.items() if k!='checks'},indent=2))

